Ein Fenster zur gleichzeitigen Messung der Uebertragungsfunktion eines realen Systems und des Leistungsdichtespektrums des ueberlagerten Rauschens am Systemausgang (Teil 1)

There is already a method known from the literature with which it is possible to measure both the transfer function and the noise power spectral density of the superimposed noise at the output of a disturbed, time-invariant, real system with nonlinearities in one measurement. By using a suitable window, the frequency selectivity of the measurement of the power spectral density of the superimposed noise can be noticeably improved without significantly increasing the computational complexity of the method. The unbiasedness and consistency of the measurement method with a suitable window are proven. The measurement of the power spectral density of a zero-mean, stationary process without measuring the transfer function is investigated as a special case for both real-valued and complex-valued signals. It is derived which requirements a suitable window should meet and how it can be calculated with high numerical accuracy. -- Es gibt bereits eine aus der Literatur bekannte Methode mit der es moeglich ist in einer Messung sowohl die Uebertragungsfunktion als auch das Rauschleistungsdichtespektrum des ueberlagerten Rauschens am Ausgang eines gestoerten, zeitinvarianten, realen Systems mit Nichtlinearitaeten zu messen. Durch den Einsatz eines geeigneten Fensters kann die Frequenzselektivitaet der Messung des Leistungsdichtespektrums der Stoerung deutlich verbessert werden, ohne den Aufwand der Berechnungen des Verfahrens nennenswert zu erhoehen. Die Erwartungstreue und die Konsistenz des Messverfahren mit Fensterung wird gezeigt. Die Messung des Leistungsdichtespektrums eines mittelwertfreien, stationaeren Prozesses ohne Messung der Uebertragungsfunktion wird als Sonderfall sowohl fuer reellwertige, als auch fuer komplexwertige Signale untersucht. Es wird hergeleitet, welche Forderungen ein geeignetes Fenster erfuellen sollte und wie es sich numerisch hochgenau berechnen laesst.

==> anc/MATLAB/conjsort.m <==
% CONJSORT liefert fuer Vektoren v, die ausser reellen Werten nur konjugiert
%          komplexe Werte enthalten, den Permutationsvektor p, der den
%          Vektor v in der Art umsortiert, dass gilt: v' = v(p).'
%          p ist ein Vektor, der die Elemente von v jeweils sich selbst
%          oder paarweise zuordnet, d.h.: p(m) = n  ==> p(n) = m

% repp 30.8.94
% repp 31.10.2000 MATLAB_5.3

function p = conjsort(v);

v = v(:).';
n = length(v);
if n == 0; p = []; return; end
p = zeros(1,n);
index = 1:n;
M = abs(ones(n,1)*v - v'*ones(1,n));
[mincol,irow] = min(M);
[mini,icol] = min(mincol);
if irow(icol) == icol
  p(index(icol)) = index(icol);
  n = n-1;
else
  p(index(irow(icol))) = index(icol);
  p(index(icol)) = index(irow(icol));
  n = n-2;
end
while n > 0
  if irow(icol) == icol
    M(icol,:) = [];
    M(:,icol) = [];
    index(icol) = [];
  else
    M([icol,irow(icol)],:) = [];
    M(:,[icol,irow(icol)]) = [];
    index([icol,irow(icol)]) = [];
  end
  [mincol,irow] = min(M);
  [mini,icol] = min(mincol);
  if irow(icol) == icol
    p(index(icol)) = index(icol);
    n = n-1;
  else
    p(index(irow(icol))) = index(icol);
    p(index(icol)) = index(irow(icol));
    n = n-2;
  end
end


==> anc/MATLAB/fenster.m <==
% Berechnung einer diskreten Fensterfolge f(k), die zum Einsatz im
% Rauschklirrmessverfahren ( RKM ) geeignet ist.
% Das Fenster ist ausser fuer k = [0:F_len-1] mit F_len = M*N immer Null.
% Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
% 2*pi/F_len ausser bei den Frequenzen Omega = 2*pi/F_len*[0:N-1-A_1].
% Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi/F_len*nu*k)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Neben der Fensterfolge werden auch die Fourierreihenkoeffizienten
% berechnet. Desweiteren ist
%
%              M
%             --,   |                 |2                  2
% die Summe   >     |F(Omega-2*pi/M*i)|        konstant  M   .
%             --'   |                 |
%             i=0
%
% Die Fenster-AKF ( = f(k) gefaltet mit f(-k) ) hat Nullstellen
% bei Vielfachen von M ( vgl. erste Nyquist-Bedingung ).
%
% Syntax: [f_k,F_nu,N,M,A_1,z_0] = fenster(N,M,A_1,z_0,no_f_k,info_disp)
%
%  mit:    f_k = Berechnete Fensterfolge fuer k = [0:F_len-1].
%         F_nu = Fourierreihenkoeffizienten des Fensters =
%              = ( Spektralwerte bei 2*pi/F_len*[0:N-A_1-1] )/F_len.
%                F_nu(nu) = Fourierreihenkoeffizient(nu-1) = 
%                         = Fourierreihenkoeffizient(1-nu)' fuer nu = [1:N-A_1]
%            N = Fensterlaengenfaktor: Fensterlaenge F_len= N * M.
%                N muss eine natuerliche Zahl sein.
%            M = DFT-Laenge beim RKM.
%          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfolge,
%                die sich an die fest vorgegebenen Nullstellen bei Vielfachen
%                von 2*pi/F_len anschliessen ( Voreinstellung: A_1 = 0 ).
%          z_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
%                Basisfensterfolge. Sind zu wenige Nullstellen angegeben,
%                werden diese bei z = 0 ergaenzt.
%                ( Voreinstellung: z_0 = zeros(1,N-1-2*A_1) )
%       no_f_k = Wenn 0, wird f_k berechnet. Sonst werden nur die
%                Parameter ueberprueft, die Werte F_nu berechnet und 
%                f_k wird als leere Matrix (f_k = []) zurueckgegeben.
%                Mit F_nu und F_len = N*M kann man dann mit FENSTERK.M
%                die Werte der Fensterfolge fuer beliebige Werte k
%                berechnen ( Voreinstellung: 0 ).
%    info_disp = Wenn 1, werden bei normalem Ablauf Informationen am 
%                Bildschirm aus gegeben ( Voreinstellung: 0 ). 
%
% Von den Eingabeparametern muessen N und M vorhanden sein. Die nicht
% vorhandenen werden auf die Voreinstellung gesetzt. Die Eingabeparameter
% werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
% Beliebig viele Ausgabeparameter koennen angegeben werden.
%
% Am Anfang des M_Files werden die Parameter F_max, N_max und Ms_max
% festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
% ueberschritten werden. Man erkennt dies, neben der entsprechenden
% Fehlermeldung daran, dass F_nu als leere Matrix zurueckgegeben wird.
% In seltenen Faellen kann es sich als notwendig erweisen, diese
% Grenzwerte im M-File zu veraendern.
%
% Siehe auch:  FENSTERF.M, FENSTERI.M, FENSTERK.M, FENSTERS.M und FENSTERT.M
% Dieses Programm benoetigt den M-File CONJSORT.M.

% Autor: H. Repp, 12.11.1998
%        H. Repp, 31.10.2000 MATLAB_5.3
%        H. Repp, 13.01.2003 info_disp

function [f_k,F_nu,N,M,A_1,z_0] = fenster(N,M,A_1,z_0,no_f_k,info_disp)

% Maximale Laenge der Fensterfolge festlegen. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
F_max = 2^21;

% Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
N_max = 2^8;

% Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
% begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
% Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
Ms_max = 2^19;

%%%%%%%%% Eingabeparameter ueberpruefen.
% Passt die Anzahl der uebergebenen Parameter?
if nargin < 2 | nargin > 6
  error('FENSTER.M braucht 2 bis 6 Eingabeargumente!')
end

% Bildschirmausgabe unterdruecken?
if nargin < 6
  info_disp = 0;
else
  info_disp = ( info_disp(1) ~= 0 );
end

% Nur das F-fache der Fourierreihenkoeffizienten berechnen?
if nargin < 5
  no_f_k = 0;
else
  no_f_k = ( no_f_k(1) ~= 0 );
end

% M muss eine ganze Zahl groesser gleich 1 sein!
if length(M)
  if length(M) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    disp('M darf weder eine Matrix noch ein Vektor sein!')
    disp('M muss eine ganze Zahl groesser gleich 1 sein!')
    M = max([1,round(abs(M(1)))]);
    disp(['M auf ',int2str(M),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('M darf keine leere Matrix sein!')
  disp('M muss eine ganze Zahl groesser gleich 1 sein!')
  disp('M auf 2 gesetzt!')
  M = 2;
end
if M ~= max([1,round(abs(M))])
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('M muss eine ganze Zahl groesser gleich 1 sein!')
  M = max([1,round(abs(M))]);
  disp(['M auf ',int2str(M),' gesetzt!'])
end
if M * (~no_f_k) > F_max
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('M ist zu gross!')
  M = F_max;
  disp(['M auf ',int2str(M),' gesetzt!'])
end

% N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
% Ms nicht zu gross wird!
if length(N)
  if length(N) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    disp('N darf weder eine Matrix noch ein Vektor sein!')
    disp('N muss eine natuerliche Zahl sein!')
    N = max([1,round(abs(N(1)))]);
    disp(['N auf ',int2str(N),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('N darf keine leere Matrix sein!')
  disp('N muss eine natuerliche Zahl sein!')
  disp('N auf 1 gesetzt!')
  N = 1;
end
if N ~= max([1,round(abs(N))])
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('N muss eine natuerliche Zahl sein!')
  N = max([1,round(abs(N))]);
  disp(['N auf ',int2str(N),' gesetzt!'])
end
if ( 2^ceil(log(-log(eps)/log(2)*2^log(N/3)*3.6^(1/M))/log(2)) > Ms_max ) | ...
  ( N > N_max ) | ( M*N*(~no_f_k) > F_max )
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('N ist zu gross!')
  N = min(floor([3*exp(log(-Ms_max/log(eps)*log(2)/3.6^(1/M))/log(2)),...
                 N_max,F_max/M]));
  disp(['N auf ',int2str(N),' gesetzt!'])
end

%%%%%%%%% Entarteter Fall
if M == 1
  % Fenster-AKF muss ein diskreter Dirac-Impuls sein ===>
  % f(k) ist diskreter Dirac-Impuls
  N = 1;
  A_1 = 0;
  z_0 = [];
  if no_f_k
    f_k = [];
  else
    f_k = 1;
  end
  F_nu = 1;
  disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
  disp('M ist 1 ==> f(k) ist diskreter Dirac-Impuls!')
  return            % Programm beenden
end                 % Ende entarteter Fall

%%%%%%%%% Trivialer Fall: Rechteckfenster.
if N == 1
  if no_f_k
    f_k = [];
  else
    f_k = ones(1,M);
  end
  F_nu = 1;
  A_1 = 0;
  z_0 = [];
  return            % Programm beenden
end                 % Ende trivialer Fall

%%%%%%%%% Fensterlaenge berechnen.
F = M*N;

%%%%%%%%% Eingabeparameter ueberpruefen ( Fortsetzung ).
% Wenn nur N und M angegeben werden, ...
if nargin == 2

% ... so werden keine Nullstellen am Einheiskreis, die sich an die vorgegebenen
% Nullstellen anschliessen, eingefuegt.
  A_1 = 0;

else                % A_1 wurde angegeben.

% A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
  if length(A_1)
    if length(A_1) ~= 1
      disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
      disp('A_1 darf weder eine Matrix noch ein Vektor sein!')
      disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
      A_1 = round(abs(A_1(1)));
      disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
    end
  else
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    disp('A_1 darf keine leere Matrix sein!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    disp('A_1 auf 0 gesetzt!')
    A_1 = 0;
  end
  if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )])
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
    disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
  end

end                 % Ende der Abfrage, ob A_1 angegeben wurde.

% Wenn keine Nullstellen explizit angegeben wurden, wird angenommen, dass
% alle N-1-A_1 noch nicht festgelegten Nullstellen auf z=0 liegen sollen.
if nargin < 4
  z_0 = [];
end

if length(z_0)
% z_0 zu einem Zeilenvektor umformen.
  z_0 = z_0(:).';
% Eliminieren der Nullstellen z_0, die bei Null liegen.
  z_0 = z_0(find(z_0 ~= 0));
end

if length(z_0)
% Nullstellen ausserhalb des Einheitskreises nach innen spiegeln
  z_0_sort = find(abs(z_0)>1);
  z_0(z_0_sort) = 1 ./ z_0(z_0_sort)'.';

% Fuer konjugierte Nullstellenpaare sorgen.
  z_0_sort = conjsort(z_0);
  if any( abs( (z_0(z_0_sort).'+z_0')' - 2*z_0 ) > 4*eps*abs(z_0) )
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    disp(['Fensterfolge ist reell! ',...
          'Daher muessen komplexe Nullstellen des Spektrums'])
    disp('der Basisfolge paarweise zueinander konjugiert sein!')
    disp('z_0 wurde entsprechend geaendert ( siehe unten )!')
  end
  z_0 = ( z_0(z_0_sort).' + z_0' )' / 2;

% Nullstellen nach steigendem Abstand zu z=1 ordnen
  [dummy,z_0_sort] = sort(abs(z_0-1));
  z_0 = z_0(z_0_sort(:).');

% Nullstellen paarweise gruppieren
  z_0_sort = conjsort(z_0);
  z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
  while length(z_0_split_couple)
    z_0_split_couple = z_0_split_couple(1);
    z_0_tmp = z_0(z_0_split_couple+1);
    z_0(z_0_split_couple+1) = z_0(z_0_sort(z_0_split_couple));
    z_0(z_0_sort(z_0_split_couple)) = z_0_tmp;
    z_0_tmp = z_0_sort(z_0_split_couple);
    z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple+1);
    z_0_tmp = z_0_sort(z_0_split_couple+1);
    z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple);
    z_0_sort(z_0_split_couple) = z_0_split_couple + 1;
    z_0_sort(z_0_split_couple+1) = z_0_split_couple;
    z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
  end

% Nullstellen, die die sich an die fest vorgegebenen anschliessen,
% werden durch Erhoehung von A_1 beruecksichtigt.
  if 2*A_1 + 2.5 < N 
    z_1 = exp(j*pi/F*(N-1-2*A_1));
    z_A = find( abs( z_0 - z_1 ) < 4*eps );
  else
    z_A = [];
  end
  while length(z_A)
    z_0([z_A(1),z_0_sort(z_A(1))]) = [];
    A_1 = A_1 + 1;
    z_0_sort = conjsort(z_0);
    if 2*A_1 + 2.5 < N & length(z_0)
      z_1 = exp(j*pi/F*(N-1-2*A_1));
      z_A = find( abs( z_0 - z_1 ) < 4*eps );
    else
      z_A = [];
    end
  end

% Wenn zu viele Nullstellen angegeben sind, ...
  if length(z_0) > N-1-2*A_1
%   ... werden nur die N-1-2*A_1 ersten Nullstellen von z_0 verwendet.
%   Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
%   wenn auch die konjugierte Nullstelle dabei ist.
    if N > 1 + 2*A_1
      if z_0_sort(N-1-2*A_1) > N-1-2*A_1
        z_0 = z_0(1:N-2-2*A_1);
      else
        z_0 = z_0(1:N-1-2*A_1);
      end
    else
      z_0 = [];
    end
    disp('!!!!!!!!! WARNUNG in FENSTER.M !!!!!!!')
    if length(z_0) == 0
      disp('Keine Nullstelle von z_0 wird verwendet!')
    elseif length(z_0) == 1
      disp('Nur eine Nullstelle von z_0 wird verwendet!')
    else
      disp(['Nur ',int2str(length(z_0)),...
            ' Nullstellen von z_0 werden verwendet!'])
    end
  end               % Ende: Es wurden zu viele Nullstellen angegeben.

end                 % Ende: Es gibt von Null verschiedene Nullstellen.

% Anzahl der Nullstellen bei z=0
A_0 = N-1-2*A_1 - length(z_0);

%%%%%%%%% Spezialfall: Hier gibt es eine geschlossene Loesung
if N == 2 & A_0 == 1

% F(Omega) fuer Omega = 2*pi/F*[0:1] berechnen.
  F_nu = [1/2,-(1+j)/4*exp(j*pi/M)];

  if no_f_k
    f_k = [];
  else
%   Berechnung der Fensterfolge
    O_k = pi/M*[1-M:M];
    f_k = 0.5 * ( 1 + cos(O_k) - sin(O_k) );
%   Letzten Wert der Fensterfolge zu Null setzten.
    f_k(2*M) = 0;
  end
  z_0 = 0;

  return            % Programm beenden
end                 % Ende Spezialfall

%%%%%%%%% Startwerte der Laenge Ms des Cepstrums und des
%%%%%%%%% Bilineartransformationsparameters c festlegen.

% Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
c = 2/(1+(N/2)^(M/3/(1-M))/tan(pi/2/M));

% Startwert fuer Ms hinreichend gross festlegen.
Ms = -log(eps)/log(2)*2^log(N/3)*3.6^(1/M);

% Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
Ms = 2^ceil(log(Ms)/log(2));

% Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
% kann muss die Laenge des Cepstrums mindestens 16 sein.
Ms = max([Ms,16]);

%%%%%%%%% Ausgabe der ueberprueften Werte.

if info_disp
  disp(['Laenge der DFT im Rauschklirrmessverfahren M = ',int2str(M)])

  disp(['Laenge des Fensters f(k):              F_len = ',int2str(N),...
        ' * ',int2str(M),' = ',int2str(F)])

  disp(['Das Spektrum des Fensters f(k) hat die erste Nullstelle ',...
        'am Einheitskreis bei'])
  disp(['Omega = 2*pi/F_len * ',int2str(N-A_1),...
        ', und weitere Nullstellen im Abstand 2*pi/F_len.'])
  disp('Das Spektrum des Basisfensters g(k) hat aequidistante Nullstellen am')
  disp(['Einheitskreis bei Omega = pi/F_len * ',...
        '[',int2str(N-2*A_1+1),':2:',int2str(2*F-N+2*A_1-1),'].'])

  if A_0 == 0

    disp(['Sowohl die Fensterfolge f(k) als auch ',...
          'die Basisfensterfolge g(k)'])
    disp( 'haben die volle Laenge F_len.')
    disp( 'Keine der frei waehlbaren Nullstellen des Spektrums der')
    disp( 'Basisfensterfolge g(k) liegt bei z = 0.')

  elseif A_0 == 1

    disp( 'Der letzte Wert der Fensterfolge f(k) ist theoretisch Null.')
    disp( 'Der letzte Wert der Basisfensterfolge g(k) ist theoretisch Null.')
    disp( 'Eine der frei waehlbaren Nullstellen des Spektrums der')
    disp( 'Basisfensterfolge g(k) liegt bei z = 0.')

  elseif A_0 > 1

    disp(['Die letzten ',int2str(A_0),...
          ' Werte der Fensterfolge f(k) sind theoretisch Null.'])
    disp(['Die letzten ',int2str(A_0),...
          ' Werte der Basisfensterfolge g(k) sind theoretisch Null.'])
    disp([int2str(A_0),' der frei waehlbaren Nullstellen des Spektrums der'])
    disp( 'Basisfensterfolge g(k) liegen bei z = 0.')

  end

  if length(z_0) == 0

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'keine weitere frei waehlbare'])
    disp('Nullstelle.')

  elseif length(z_0) == 1

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'ausser den bereits genannten'])
    disp( 'Nullstellen noch eine weitere Nullstelle bei:')
    disp(z_0.')

  else

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'ausser den bereits genannten'])
    disp(['Nullstellen noch ',int2str(length(z_0)),' weitere Nullstellen bei:'])
    disp(z_0.')

  end

  if A_0 == N-1

    disp(['Der Parameter der Bilineartransformation ist c = ',num2str(c),'.'])
    disp( 'Die Berechnung des Cepstrums der Fensterfolge erfolgt mit einer')
    disp(['FFT_Laenge von ',int2str(Ms),'.'])

  else

    disp( 'Der Parameter der Bilineartransformation und die FFT_Laenge bei der')
    disp(['Berechnung des Cepstrums der Fensterfolge muessen u. U. ',...
          'angepasst werden.'])
    disp( 'Der Startwert des Parameters der Bilineartransformation ist :')
    disp(['c = ',num2str(c)])
    disp( 'Die Berechnung des Cepstrums der Fensterfolge beginnt mit einer')
    disp(['FFT_Laenge von ',int2str(Ms),'.'])

  end

  % Diese Textmatrix wird fuer die Ausgabe gebraucht.
  disp_text = ['verringerten  '; ...
               'unveraenderten'; ...
               'vergroesserten'];

end        % Bildschirmausgabe der Informationen

%%%%%%%%% Schleife zur Anpassung von Ms und c.
Ms_OK = 0;
while ~Ms_OK

if info_disp
  close(get(0,'Children'));
  plot(cos([0:512]*(2*pi/512)),sin([0:512]*(2*pi/512)))
  axis([-1.1, 1.1, -1.1, 1.1])
  axis('square')
  hold on
  nnnn = [(1-N+A_1):(N-1-A_1)];
  nnnn = 2*pi/F*nnnn + 2*atan(((1-c)*sin(2*pi/F*nnnn))./(c+2*(1-c)*sin(pi/F*nnnn).^2));
  plot(cos(nnnn), sin(nnnn),'r*');
  pause
end

%% Fuer Omegas = 2*pi/Ms*eta mit eta = [0:Ms/2] wird die
%% Summe der Produkte der quadratischen Polynome in Z mit den
%% zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
  eta = [0:Ms/2];

% Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
% akkumuliert.
  F_eta = zeros(1,Ms/2+1);

% Normierungsfaktoren:
% Der Normierungsfaktor des Produkts, das zur Erweiterung auf den Hauptnenner
% benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
% Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_1 = 1 / ( c^2 + 4 * (1-c) * sin( pi/F * (N-1-A_1) )^2 );

% Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
% frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
% der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_0 = 1 ./ max( [ ( abs( z_0 * exp( j*pi/F*(1-N) ) - (1-c) ) + ...
                       abs( 1-(1-c) * z_0 * exp( j*pi/F*(1-N) ) ) ) ; ...
                     ( abs( z_0 * exp( j*pi/F*(N-1) ) - (1-c) ) + ...
                       abs( 1-(1-c) * z_0 * exp( j*pi/F*(N-1) ) ) ) ] ).^2;

  if info_disp & Ms * N < F_max
    FFFF = [];
  end

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    if info_disp
      fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])
    end
%   Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
%   jedes Summanden fuer jede Frequenz Omegas berechnet.
    F_eta_1 = ones(1,Ms/2+1);

%   Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
%   mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
%   den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
%   Faktoren werden auch gleich die Bilineartransformierten Nullstellen
%   z_0 verarbeitet.
    rho = 0;
    for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

%     Nullstellenpaar vor der Bilineartransformation:  z_1 = exp(j*2*pi/F*nu_2)
%     Nullstellenpaar nach der Bilineartransformation:
%     Z_1 = ( exp(j*2*pi/F*nu_2) - (1-c) ) / ( 1 - (1-c)*exp(j*2*pi/F*nu_2) )
%     Normierten konstanten Faktor berechnen.
      K_1 = NF_1 * ( c^2  + 4 * (1-c) * sin( pi/F * nu_2 )^2 );
%     Der Winkel der Nullstelle Z_1 ist 2*( pi/F*nu_2 + Psi_1).
%     Anteil Psi_1 des Nullstellenwinkels berechnen.
      Psi_1 = atan(((1-c)*sin(2*pi/F*nu_2))/(c+2*(1-c)*sin(pi/F*nu_2)^2));
%     Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%     und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%     das Betragsquadrat des Nullstellenabstands berechnen, und
%     dieses mit dem kumulativen Produkt multiplizieren.
      F_eta_1 = F_eta_1 .* K_1 .* sin( pi/Ms*eta - pi/F*nu_2 - Psi_1 ).^2;

%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( pi/Ms*(eta-Psi_0*Ms/2/pi) )^2.
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0        
        Z_Z = z_0(rho) * exp( j*2*pi/F*nu_1 ) - (1-c);
        Z_N = 1 - (1-c) * z_0(rho) * exp(j*2*pi/F*nu_1);
%       Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
        abs_Z_Z = abs( Z_Z );
        abs_Z_N = abs( Z_N );
%       Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%       und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%       das Betragsquadrat des Nullstellenabstands berechnen, und
%       dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* NF_0(rho) .* ...
                  ( (abs_Z_N-abs_Z_Z)^2 + 4 * abs_Z_N * abs_Z_Z * ...
                    sin( pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
      end             % Ende des Faktors der rho-ten Nullstelle

    end               % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren.
    F_eta = F_eta + F_eta_1;

    if info_disp & Ms * N < F_max
      FFFF = [FFFF;F_eta_1];
    end

  end                 % Ende der Summenschleife ueber nu_1

  if info_disp & Ms * N < F_max
    FFFF = [FFFF;F_eta];
    close(get(0,'Children'));
    plot(2*pi/Ms*eta.',10*log10(abs(FFFF.')))
    zoom on
    pause
  end

  if info_disp
    fprintf('\r                    \r')
  end

%% Das Cepstrum berechnen:
% Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
  NF =  1 / sqrt( max(F_eta) * min(F_eta) );
% ... den Logarithmus des normierten Betragsquadrats bilden, ...
  L_eta = log(NF*F_eta);

  if info_disp
    close(get(0,'Children'));
    plot(2*pi/Ms*eta,L_eta)
    zoom on 
    pause
  end
% ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
% doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
  Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
  Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

%% Es wird ueberprueft, ob die FFT-Laenge bei der Berechnung des
%% Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
%% einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
%% fuer den Rauschsockel abgesunken ist.

% Mindestwert des Rauschsockels des Cepstrums abschaetzen.
  sockel = eps / Ms / sqrt(48) * ...
           sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)] ) ) );
 
% Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
  grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].*...
           (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);
% obere Grenze der Fehler der inversen FFT bestimmen.
  max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)] ) ) * ...
             eps * ( 2 + log(Ms)/log(2) ) / Ms;
 
% Grenze nach unten begrenzen.
  grenze = max([grenze;max_fehl*ones(1,Ms/2)]);

% Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
  if info_disp
    close(get(0,'Children'));
    plot(1:Ms/2,10*log10(abs([Ceps(2:Ms/2+1);grenze])))
    pause
    zoom on
  end

% Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
  if any( abs(Ceps(2:Ms/2+1)) > grenze )
%   Laenge des Cepstrums war zu klein!

%%  Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
%%  wuerde, wird das Programm abgebrochen
    if 2*Ms > Ms_max
      disp('!!!!!!!!! PROGRAMMABBRUCH in FENSTER.M !!!!!!!')
      disp('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!')
      disp('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am')
      disp('Anfang des M-Files FENSTER.M festgelegt ist, oder andere')
      disp('Parameter M, N, A_1 und z_0 verwenden.')
      disp('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der')
      disp('Speicherbedarf und die Rechenzeit extrem gross werden!')
      disp('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders')
      disp('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max')
      disp('zu verzichten. Wenn Sie FENSTER.M mit info_disp = 1')
      disp('aufrufen, koennen Sie sich das Cepstrum und die Grenze,')
      disp('unter der dieses zu bleiben hat, anschauen, um zu sehen,')
      disp('wie weit das Cepstrum davon entfernt ist.')
      f_k = [];
      F_nu = [];
      z_0 = zeros(1,N-1-2*A_1);
      return     % Programm beenden.
    end          % Ende: Ist Ms zu gross?

%   Berechnung der Funktion, an Hand derer c veraendert wird.
%   Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
%   Cepstrums mindestens 16 sein.
    kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
%   Lage des Maximums dieser Funktion suchen.
    [dummy,womax] = max( kriterium(1:Ms/8+1) );

%   neuen Wert fuer c berechnen.
    delta_c = 1-(womax-1)*16/Ms;
    delta_c = sin( delta_c*pi*(1-delta_c^2/2) )/3;
    c = c*(1-delta_c)/(1+(1-c)*delta_c);

%   FFT-Laenge der Berechnung des Cepstrums verdoppeln.
    Ms = 2*Ms;

%   Meldung ausgeben.
    if info_disp
      disp(['Die Laenge der intern verwendeten FFT zur ',...
            'Berechnung des Cepstrums'])
       disp( 'der Fensterfolge war zu klein! Neuer Versuch mit der doppelten')
      disp(['FFT_Laenge von ',int2str(Ms),' und dem ',...
            disp_text(1+(delta_c<0)+(delta_c<=0),:)])
      disp(['Parameter c der Bilineartransformation von ',num2str(c),'.'])
    end 

  else           % |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.

    Ms_OK = 1;

  end            % Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

end                % Ende der Schleife zur dynamischen Anpassung von Ms und c.

if info_disp
  disp('Cepstrum berechnet.')
  disp('Phase berechnen.')
end

%%%%%%%%% Berechnung der Phase an den Frequenzen Omega = 2*pi/F*[1:N-A_1-1].
nu = [1:N-A_1-1];
Omega = 2*pi/F*nu;

% Omega entspricht nach der Bilineartransformation den Frequenzen
%                             /      (1-c) * sin(Omega)    \
% Omegas = Omega + 2 * arctan| ---------------------------- |.
%                             \ c + 2*(1-c)*sin(Omega/2)^2 /
Omegas = Omega + 2*atan(((1-c)*sin(Omega))./(c+2*(1-c)*sin(Omega/2).^2));

% Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
phi = zeros(1,N-A_1-1);

% Zunaechst der ueber das Cepstrum berechnete Anteil:
% Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
% ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
for it = 1:N-A_1-1
  phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
end

% Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

% Lineare Phase addieren, so dass f(k) bei k=0 beginnt.
phi = phi + ( F - 1 - A_0 ) / 2 * Omega;
if info_disp
  disp('Phase berechnet.')
end

%%%%%%%%% Berechnung von |F(Omega)|^2 bei den Frequenzen Omega = 2*pi/F*nu
%%%%%%%%% mit nu = [0:N-A_1-1] durch Ueberlagerung der verschobenen
%%%%%%%%% Betragsquadratspektren |G(Omega-2*pi/F*nu_1)|^2
% Falls alle Nullstelle zur zweiten Gruppe gehoeren sind alle Spektralwert
% betraglich gleich.
if N == 2*A_1+1
  F_nu = ones(1,N-A_1)/N;
else

  if info_disp
    disp('Betrag berechnen.')
  end

% Zur endgueltigen Normierung wird auch F(0) berechnet.
  nu = [0:N-A_1-1];

% Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
% Summanden fuer alle Frequenzen Omega = 2*pi/F*[0:N-1-A_1] akkumuliert.
  F_nu = zeros(1,N-A_1);

% Normierungen:
% Es wird so normiert, dass alle Fourierreihenkoeffizienten bis in die
% Groessenordnung von realmin mit der hoechstmoeglichen Genauigkeit
% berechnet werden.
  NF_1 = exp(2*log(8/pi*F)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
  NF_0 = 1 ./ max( [ abs( z_0 * exp(j*pi/F*(N-1) ) - 1 ).^2 ; ...
                     abs( z_0 * exp(j*pi/F*(1-N) ) - 1 ).^2 ] );

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    if info_disp
      fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])
    end
%   Initialisieren des Vektors auf dem das kumulative Produkt der einzelnen
%   Faktoren jedes Summanden einer bestimmten Verschiebung gleichzeitig fuer
%   alle Frequenzen 2*pi/F*nu berechnet wird, entweder mit 0 oder mit 1/eps^2.

    F_nu_1 = ( ( nu < nu_1+N/2-A_1 ) & ( nu > nu_1-N/2+A_1) ) / eps^2;

%   Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
%   Polstellen am Einheitskreis. Bei den ersten N-1-2*A_1-A_0
%   Polstellen werden auch gleich die Nullstellen z_0 verarbeitet.
    rho = 0;
    for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1

%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     (1-|z_0(rho)|)^2+4*|z_0(rho)|*sin(pi/F*(nu-nu_1)-Winkel(z_0(rho))/2)^2
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0
%       Betrag der Nullstelle
        abs_z_0 = abs(z_0(rho));
%       Halbe Differenz aus dem um 2*pi/F*nu_1 verschobenen
%       Nullstellenwinkel und dem Winkel des Punktes exp(j*2*pi/F*nu)
%       berechnen. Daraus das normierte Betragsquadrat des Nullstellenabstands
%       berechnen, und dieses mit dem kumulativen Produkt multiplizieren.
        F_nu_1 = F_nu_1 .* NF_0(rho) .* ( ( 1-abs_z_0 )^2 + ...
                 4 * abs_z_0 * sin( pi/F*(nu-nu_1) - angle(z_0(rho))/2 ).^2 );
      end             % Ende des Faktors der rho-ten Nullstelle

%     Die Polstelle bei nu_2*2*pi/F der Basisfensterfolge die bei
%     der Frequenz (nu-nu_1)*2*pi/F liegt wird "ubersprungen.
      nu_3 = nu - nu_1 - nu_2 - ( nu <= nu_1 + nu_2 );
%     Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
      F_nu_1 = F_nu_1 ./ ( NF_1 .* sin( pi/F*nu_3 ).^2 );

    end           % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren
    F_nu = F_nu + F_nu_1;

  end                 % Ende der Summenschleife ueber nu_1

% Betrag durch Wurzelziehen berechnen.
  F_nu = sqrt(F_nu);

% So normieren, dass F(0) = 1/N ist.
  F_nu = F_nu / ( N * F_nu(1) );

  if info_disp
    fprintf('\rBetrag berechnet.\n')
  end

end

%%%%%%%%% Mit dem Phasenallpass exp(-j*phi) multiplizieren
F_nu(2:N-A_1) =  F_nu(2:N-A_1) .* exp(-j*phi);

if info_disp
  disp('Fourierreihenkoeffizienten des Fensters berechnet.')
end

% Nullstellen bei 0 in der richtigen Anzahl im Vektor z_0 einfuegen.
z_0 = [z_0,zeros(1,A_0)];

if no_f_k
  f_k = [];
  return        % Programm beenden.
end

%%%%%%%%% Fensterfolge aus den Fourierreihenkoeffizienten berechnen.
% Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
% Cosinus- und Sinusreihe ueberlagert.

if info_disp
  disp('Werte der Fensterfolge fuer alle Zeitpunkte 0 <= k < F_len berechnen.')
end

% Fenster vorbereiten.
f_k = zeros(1,F);

% Berechnung der benoetigten Abtastwerte der Sinus- und Kosinusfunktion
si_k = [ 0:2:(F+0.5)/2, ...
         F-[2*floor((F+0.5)/4)+2:2:(3*F+0.5)/2], ...
         [2*floor((3*F+0.5)/4)+2:2:2*F-1]-2*F        ];
si_k = sin((pi/F)*si_k);
co_k = [ F-[0:4:2*F-1], [4*floor((2*F-1)/4)+4:4:4*F-2]-3*F ];
co_k = sin((pi/(2*F))*co_k);

% Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
for nu = N-A_1-1:-1:1
  if info_disp
    fprintf(['\r',int2str(round((N-A_1-nu+1)/(N-A_1)*100)),' Prozent '])
  end
  k_nu = rem( [0:F-1]*nu, F ) + 1;
  f_k = f_k + 2*real(F_nu(nu+1))*co_k(k_nu) - 2*imag(F_nu(nu+1))*si_k(k_nu);
end

% Gleichanteil addieren.
if info_disp
  fprintf(['\r',int2str(round((N-A_1-1)/(N-A_1)*100)),' Prozent '])
end
f_k = f_k + 1/N;
if info_disp
  fprintf('\rFensterfolge berechnet.\n')
end


==> anc/MATLAB/fenstera.m <==
% Berechnung der Autokorrelationsfunktion d(t) der kontinuierlichen
% Fensterfunktion zum Zeitpunkt t. Das Fenster ist ausserhalb des
% Intervalls 0 <= t < 1 Null. Daher ist die Fensterautokorrelationsfunktion
% ausserhalb des Intervalls |t| < 1 Null.
% Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
% von 2*pi ausser bei den Frequenzen omega = 2*pi*[0:N-1-A_1].
% Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi*nu*t)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTERI.M.
%
% Syntax: d_t = fenstera(t,F_nu)
%
%  mit: d_t = berechnete Werte der Autokorrelationsfunktion der
%             kontinuierlichen Fensterfunktion.
%         t = Vektor der Zeitpunkte, fuer die die
%             Fensterautokorrelationsfunktion berechnet werden soll.
%      F_nu = Fourierreihenkoeffizienten des kontinuierlichen Fensters,
%             wie sie von FENSTERI.M berechnet werden.
%
% Beide Eingabeparameter muessen vorhanden sein.

% Autor H. Repp  4.11.98
%       H. Repp 31.10.2000 MATLAB_5.3

function d_t = fenstera(t,F_nu)

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 2  
  error('FENSTERA.M braucht zwei Eingabeargumente!')
end

if length(t) == 0
  d_t = [];
  return
end
% Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
t = abs(t(:).');

% Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
F_nu = F_nu(:).';

% Fenster vorbereiten.
d_t = zeros(1,length(t));

% Parameter N-A_1 der kontinuierlichen Fensterfunktion
NA = length(F_nu);
if NA == 0
  return
end

F_nu(1) = real(F_nu(1));

% Die Fensterautokorrelationsfunktion laesst sich als Summe einer Sinusreihe
% in |t| und einer mit dem Faktor (1-|t|) multiplizierten Kosinusreihe
% in t schreiben.

%%%%%%%%% Fensterautokorrelationsfunktion berechnen
disp('Werte der Fensterautokorrelationsfunktion fuer die Zeitpunkte t berechnen.')

% Grundkreisfrequenz * |t|
O_t = 2*pi*t;

% Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
for nu = NA:-1:2
  fprintf(['\r',int2str(round((NA-nu)/NA*100)),' Prozent '])
  F_sin = real( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ./ ...
                                 [2-NA-nu:-1,1:NA-nu].' ) ) / pi;
  d_t = d_t + 2*abs(F_nu(nu))^2*cos(O_t*(nu-1)) .* (1-t) + ...
              2*F_sin*sin(O_t*(nu-1));
end

% Gleichanteil addieren.
fprintf(['\r',int2str(round((NA-1)/NA*100)),' Prozent '])
d_t = d_t + abs(F_nu(1))^2 * (1-t);

% Werte der Fensterautokorrelationsfunktion fuer |t| >= 1 zu Null setzen
d_t = d_t .* ( t < 1 );
fprintf('\rFensterautokorrelationsfunktion berechnet.\n')


==> anc/MATLAB/fensterb.m <==
% Berechnung der Autokorrelationsfolge d(k) der diskreten Fensterfolge
% zum Zeitpunkt k. Das Fenster ist ausserhalb des Intervalls
% 0 <= k < F_len-1 Null. Daher ist die Fensterautokorrelationsfolge
% ausserhalb des Intervalls |k| < F_len Null.
% Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
% 2*pi/F_len ausser bei den Frequenzen Omega = 2*pi/F_len*[0:N-1-A_1].
% Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi/F_len*nu*k)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTER.M.
%
% Syntax: d_k = fensterb(k,F_nu,F_len)
%
%  mit: d_k = berechnete Werte der Autokorrelationsfolge der
%             diskreten Fensterfolge.
%         k = Vektor der Zeitpunkte, fuer die die Fensterautokorrelationsfolge
%             berechnet werden soll ( muss nicht ganzzahlig sein ).
%      F_nu = Fourierreihenkoeffizienten des Fensters,
%             wie sie von FENSTER.M berechnet werden.
%     F_len = Fensterlaenge = N * M ( siehe FENSTER.M ).
%
% Alle Eingabeparameter muessen vorhanden sein.

% Autor H. Repp  4.11.98
%       H. Repp 31.10.2000 MATLAB_5.3

function d_k = fensterb(k,F_nu,F)

%%%%%%%%% Eingabeparameter ueberpruefen.

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 3
  error('FENSTERB.M braucht drei Eingabeargumente!')
end

if length(k) == 0
  d_k = [];
  return
end
% Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
k = abs(k(:).');

% Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
F_nu = F_nu(:).';

% Fenster vorbereiten.
d_k = zeros(1,length(k));

% Parameter N-A_1 der diskterten Fensterfolge
NA = length(F_nu);
if NA == 0
  return
end

F_nu(1) = real(F_nu(1));

% Parameter Fensterlaenge der diskreten Fensterfolge
F = round(abs(F(1)));

% Parameter M
M = round( F * F_nu(1) );

% Die Fensterautokorrelationsfolge laesst sich als Summe einer Sinusreihe
% in |k| und einer mit dem Faktor (F-|k|) multiplizierten Kosinusreihe
% in k schreiben.

%%%%%%%%% Fensterautokorrelationsfolge berechnen
disp('Werte der Fensterautokorrelationsfolge fuer die Zeitpunkte k berechnen.')

% Grundkreisfrequenz * |k|
O_k = 2*pi/F*k;

% Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
for nu = NA:-1:2
  fprintf(['\r',int2str(round((NA-nu)/NA*100)),' Prozent '])
  F_sin = real( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ./ ...
                                 tan( pi/F*[2-NA-nu:-1,1:NA-nu] ).' ) ) / M + ...
          imag( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ) ) / M;
  d_k = d_k + 2*abs(F_nu(nu))^2 / M*cos(O_k*(nu-1)) .* (F-k) + ...
              2*F_sin*sin(O_k*(nu-1));
end

% Gleichanteil addieren.
fprintf(['\r',int2str(round((NA-1)/NA*100)),' Prozent '])
d_k = d_k + abs(F_nu(1))^2 / M * (F-k);

% Werte der Fensterautokorrelationsfolge fuer |k| >= F zu Null setzen
d_k = d_k .* ( k < F );
fprintf('\rFensterautokorrelationsfolge berechnet.\n')


==> anc/MATLAB/fensterf.m <==
% Berechnung der Fouriertransformierten F(Omega) einer diskreten
% Fensterfolge f(k), die zum Einsatz im Rauschklirrmessverfahren ( RKM )
% geeignet ist, fuer beliebige Frequenzen Omega.
% Das Fenster ist ausser fuer k = [0:F_len-1] mit F_len = M*N immer Null.
% Das Spektrum des Fensters hat Nullstellen bei Vielfachen von 2*pi/F_len
% ausser bei den Frequenzen Omega = 2*pi/F_len*[0:N-1-A_1]. Desweiteren ist
%
%              M
%             --,   |                 |2                  2
% die Summe   >     |F(Omega-2*pi/M*i)|        konstant  M   .
%             --'   |                 |
%             i=0
%
% Die Fenster-AKF ( = f(k) gefaltet mit f(-k) ) hat Nullstellen
% bei Vielfachen von M ( vgl. erste Nyquist-Bedingung ).
%
% Syntax: [F_Omega,N,M,A_1,z_0,Omega] = fensterf(N,M,A_1,z_0,Omega,info_disp)
%
% mit: F_Omega = berechnete Werte der Fouriertransformierten der
%                diskreten Fensterfolge bei den Frequenzen Omega.
%            N = Fensterlaengenfaktor: Fensterlaenge F_len = N * M.
%                N muss eine natuerliche Zahl sein.
%            M = DFT-Laenge beim RKM.
%          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfolge,
%                die sich an die vorgegebenen Nullstellen bei Vielfachen
%                von 2*pi/F_len anschliessen.
%          z_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
%                Basisfensterfolge. Sind zu wenige Nullstellen angegeben,
%                werden diese bei z = 0 ergaenzt.
%        Omega = Vektor der Frequenzwerte, fuer die die Fouriertransformierte
%                der Fensterfolge berechnet werden soll.
%    info_disp = Wenn 1, werden bei normalem Ablauf Informationen am 
%                Bildschirm aus gegeben ( Voreinstellung: 0 ). 
%
% Alle Eingabeparameter muessen vorhanden sein. Fuer das "Standard"-Fenster
% sollte "A_1 = 0" und "z_0 = []" gewaehlt werden. Die Eingabeparameter
% werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
% Beliebig viele Ausgabeparameter koennen angegeben werden.
%
% Am Anfang des M_Files werden die Parameter N_max und Ms_max
% festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
% ueberschritten werden. Man erkennt dies, neben der entsprechenden
% Fehlermeldung daran, dass F_Omega als leere Matrix zurueckgegeben wird.
% In seltenen Faellen kann es sich als notwendig erweisen, diese
% Grenzwerte im M-File zu veraendern.
%
% Siehe auch: FENSTER.M, FENSTERI.M, FENSTERK.M, FENSTERS.M und FENSTERT.M
% Dieses Programm benoetigt den M-File CONJSORT.M.

% Autor: H. Repp, 12.11.1998
%        H. Repp, 31.10.2000 MATLAB_5.3
%        H. Repp, 13.01.2003 info_disp

function [F_Omega,N,M,A_1,z_0,Omega] = fensterf(N,M,A_1,z_0,Omega,info_disp)

% Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
N_max = 2^8;

% Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
% begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
% Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
Ms_max = 2^14;

%%%%%%%%% Eingabeparameter ueberpruefen.

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 6
  error('FENSTERF.M braucht 6 Eingabeargumente!')
end

info_disp = ( info_disp(1) ~= 0 );

% M muss eine ganze Zahl groesser gleich 1 sein!
if length(M)
  if length(M) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
    disp('M darf weder eine Matrix noch ein Vektor sein!')
    disp('M muss eine ganze Zahl groesser gleich 1 sein!')
    M = max([1,round(abs(M(1)))]);
    disp(['M auf ',int2str(M),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('M darf keine leere Matrix sein!')
  disp('M muss eine ganze Zahl groesser gleich 1 sein!')
  disp('M auf 2 gesetzt!')
  M = 2;
end
if M ~= max([1,round(abs(M))])
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('M muss eine ganze Zahl groesser gleich 1 sein!')
  M = max([1,round(abs(M))]);
  disp(['M auf ',int2str(M),' gesetzt!'])
end

% N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
% Ms nicht zu gross wird!
if length(N)
  if length(N) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
    disp('N darf weder eine Matrix noch ein Vektor sein!')
    disp('N muss eine natuerliche Zahl sein!')
    N = max([1,round(abs(N(1)))]);
    disp(['N auf ',int2str(N),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('N darf keine leere Matrix sein!')
  disp('N muss eine natuerliche Zahl sein!')
  disp('N auf 1 gesetzt!')
  N = 1;
end
if N ~= max([1,round(abs(N))])
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('N muss eine natuerliche Zahl sein!')
  N = max([1,round(abs(N))]);
  disp(['N auf ',int2str(N),' gesetzt!'])
end
if ( 2^ceil(log(-log(eps)/log(2)*2^log(N/3)*3.6^(1/M))/log(2)) > Ms_max ) | ...
   ( N > N_max )
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('N ist zu gross!')
  N = min(floor([3*exp(log(-Ms_max/log(eps)*log(2)/3.6^(1/M))/log(2)),N_max]));
  disp(['N auf ',int2str(N),' gesetzt!'])
end

% Omega muss ein reeller Zeilenvektor sein.
Omega = real(Omega(:).');
len_O = length(Omega);

% Omega 2-pi-reduzieren
Omega = Omega-2*pi*round(Omega/(2*pi));

%%%%%%%%% Fenster-AKF muss ein diskreter Dirac-Impuls sein ===>
if M == 1    % f(k) ist diskreter Dirac-Impuls
  N = 1;
  A_1 = 0;
  z_0 = [];
  F_Omega = ones(1,len_O);
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('M ist 1 ==> f(k) ist diskreter Dirac-Impuls!')
  return            % Programm beenden
end                 % Ende entarteter Fall

%%%%%%%%% Trivialer Fall: Rechteckfenster
if N == 1
  A_1 = 0;
  z_0 = [];

  if len_O

%   Der Betrag ist die periodisch fortgesetzte si-Funktion.
    F_Omega = ( abs(Omega) < eps/M );
    F_Omega = M * F_Omega + (~F_Omega) .* ...
              ( sin(M/2*Omega) ./ ( sin(Omega/2) + F_Omega ) );

%   Lineare Phase so, dass f(k) bei k = 0 beginnt.
    F_Omega = F_Omega .* exp(-j*(M-1)/2*Omega);

  else

    F_Omega = [];

  end

  return            % Programm beenden
end                 % Ende trivialer Fall

%%%%%%%%% Fensterlaenge berechnen.
F = M*N;

%%%%%%%%% Eingabeparameter ueberpruefen ( Fortsetzung ).
% A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
if length(A_1)
  if length(A_1) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
    disp('A_1 darf weder eine Matrix noch ein Vektor sein!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    A_1 = round(abs(A_1(1)));
    disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('A_1 darf keine leere Matrix sein!')
  disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
  disp('A_1 auf 0 gesetzt!')
  A_1 = 0;
end
if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )])
  disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
  disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
  A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
  disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
end

if length(z_0)
% z_0 zu einem Zeilenvektor umformen.
  z_0 = z_0(:).';
% Eliminieren der Nullstellen z_0, die bei Null liegen.
  z_0 = z_0(find(z_0 ~= 0));
end

if length(z_0)
% Nullstellen ausserhalb des Einheitskreises nach innen spiegeln
  z_0_sort = find(abs(z_0)>1);
  z_0(z_0_sort) = 1 ./ z_0(z_0_sort)'.';

% Fuer konjugierte Nullstellenpaare sorgen.
  z_0_sort = conjsort(z_0);
  if any( abs( (z_0(z_0_sort).'+z_0')' - 2*z_0 ) > 4*eps*abs(z_0) )
    disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
    disp(['Fensterfolge ist reell! ',...
          'Daher muessen komplexe Nullstellen des Spektrums'])
    disp('der Basisfolge paarweise zueinander konjugiert sein!')
    disp('z_0 wurde entsprechend geaendert ( siehe unten )!')
  end
  z_0 = ( z_0(z_0_sort).' + z_0' )' / 2;

% Nullstellen nach steigendem Abstand zu z=1 ordnen
  [dummy,z_0_sort] = sort(abs(z_0-1));
  z_0 = z_0(z_0_sort(:).');

% Nullstellen paarweise gruppieren
  z_0_sort = conjsort(z_0);
  z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
  while length(z_0_split_couple)
    z_0_split_couple = z_0_split_couple(1);
    z_0_tmp = z_0(z_0_split_couple+1);
    z_0(z_0_split_couple+1) = z_0(z_0_sort(z_0_split_couple));
    z_0(z_0_sort(z_0_split_couple)) = z_0_tmp;
    z_0_tmp = z_0_sort(z_0_split_couple);
    z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple+1);
    z_0_tmp = z_0_sort(z_0_split_couple+1);
    z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple);
    z_0_sort(z_0_split_couple) = z_0_split_couple + 1;
    z_0_sort(z_0_split_couple+1) = z_0_split_couple;
    z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
  end

% Nullstellen, die die sich an die fest vorgegebenen anschliessen,
% werden durch Erhoehung von A_1 beruecksichtigt.
  if 2*A_1 + 2.5 < N 
    z_1 = exp(j*pi/F*(N-1-2*A_1));
    z_A = find( abs( z_0 - z_1 ) < 4*eps );
  else
    z_A = [];
  end
  while length(z_A)
    z_0([z_A(1),z_0_sort(z_A(1))]) = [];
    A_1 = A_1 + 1;
    z_0_sort = conjsort(z_0);
    if 2*A_1 + 2.5 < N & length(z_0)
      z_1 = exp(j*pi/F*(N-1-2*A_1));
      z_A = find( abs( z_0 - z_1 ) < 4*eps );
    else
      z_A = [];
    end
  end

% Wenn zu viele Nullstellen angegeben sind, ...
  if length(z_0) > N-1-2*A_1
%   ... werden nur die N-1-2*A_1 ersten Nullstellen von z_0 verwendet.
%   Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
%   wenn auch die konjugierte Nullstelle dabei ist.
    if N > 1 + 2*A_1
      if z_0_sort(N-1-2*A_1) > N-1-2*A_1
        z_0 = z_0(1:N-2-2*A_1);
      else
        z_0 = z_0(1:N-1-2*A_1);
      end
    else
      z_0 = [];
    end
    disp('!!!!!!!!! WARNUNG in FENSTERF.M !!!!!!!')
    if length(z_0) == 0
      disp('Keine Nullstelle von z_0 wird verwendet!')
    elseif length(z_0) == 1
      disp('Nur eine Nullstelle von z_0 wird verwendet!')
    else
      disp(['Nur ',int2str(length(z_0)),...
            ' Nullstellen von z_0 werden verwendet!'])
    end
  end               % Ende: Es wurden zu viele Nullstellen angegeben.

end                 % Ende: Es gibt von Null verschiedene Nullstellen.

% Anzahl der Nullstellen bei z=0
A_0 = N-1-2*A_1 - length(z_0);

if len_O == 0          % Damit kann man die Parameter ueberpruefen, ohne
  F_Omega == [];       % eine Berechnung durchzufuehren.
  z_0 = [z_0,zeros(1,A_0)];
  return               % Programm beenden
end

%%%%%%%%% Spezialfall: Hier gibt es eine geschlossene Loesung
if N == 2 & A_0 == 1

% Die einzige Nullstelle der Z-Transformierten von f(k), die nicht auf dem
% Einheitskreis liegt, ist (M-c)/(M+c) mit
c = M * tan(pi/2/M);

% Die Phase berechnet sich zu
  phi=(M*N-3)/2*Omega-atan(((M-c)*sin(Omega))./(2*(c+(M-c)*sin(Omega/2).^2)));

% Das Betragsquadrat ergibt folgendes
  Omega_minus = Omega - pi/M;
  Omega_plus  = Omega + pi/M;
  F_minus     = ( abs(Omega_minus) < eps/2/M );
  F_Omega     = ( abs(Omega      ) < eps/2/M );
  F_plus      = ( abs(Omega_plus ) < eps/2/M );
  F_all       = ( F_minus | F_Omega | F_plus );

  F_Omega     = ( (~F_all) .* sin(M*Omega).^2 + M * F_all ) .* ...
                ( M/(M^2+c^2)*(c^2+(M^2-c^2)*sin(Omega/2).^2) ) ./ ...
                ( 4*M*(~F_minus) .* sin(Omega_minus/2).^2 + F_minus ) ./ ...
                ( 4*M*(~F_Omega) .* sin(Omega      /2).^2 + F_Omega ) ./ ...
                ( 4*M*(~F_plus ) .* sin(Omega_plus /2).^2 + F_plus  );

  F_0         =  c^2/(1+(c/M)^2)/( 2*M*sin(pi/M/2) )^4;

% Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf dem Einheitskreis
% im Abstand pi/M ausser bei pi/M*[-1:1]. Bei jeder Nullstelle wechselt
% das Vorzeichen.
  F_all = abs(M/pi*Omega)-1.5;
  F_all = 0.5 * ( F_all > 0 ) .* F_all + 0.25;
  F_all = 1 - 2 * ( ( F_all - floor(F_all) ) > 0.5 );

% Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
  F_Omega = F_all .* sqrt(F_Omega/F_0);

% Mit dem Phasenallpass exp(-j*phi) multiplizieren
  F_Omega =  F_Omega .* exp(-j*phi);

  z_0 = 0;

  return            % Programm beenden
end                 % Ende Spezialfall  N == 2 & A_0 == 1

%%%%%%%%% Startwerte der Laenge Ms des Cepstrums und des
%%%%%%%%% Bilineartransformationsparameters c festlegen.

% Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
c = 2/(1+(N/2)^(M/3/(1-M))/tan(pi/2/M));

% Startwert fuer Ms hinreichend gross festlegen.
Ms = -log(eps)/log(2)*2^log(N/3)*3.6^(1/M);

% Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
Ms = 2^ceil(log(Ms)/log(2));

% Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
% kann muss die Laenge des Cepstrums mindestens 16 sein.
Ms = max([Ms,16]);

%%%%%%%%% Ausgabe der ueberprueften Werte.

if info_disp

  disp(['Laenge der DFT im Rauschklirrmessverfahren M = ',int2str(M)])

  disp(['Laenge des Fensters f(k):              F_len = ',int2str(N),...
        ' * ',int2str(M),' = ',int2str(F)])

  disp(['Das Spektrum des Fensters f(k) hat die erste Nullstelle ',...
        'am Einheitskreis bei'])
  disp(['Omega = 2*pi/F_len * ',int2str(N-A_1),...
        ', und weitere Nullstellen im Abstand 2*pi/F_len.'])
  disp('Das Spektrum des Basisfensters g(k) hat aequidistante Nullstellen am')
  disp(['Einheitskreis bei Omega = pi/F_len * ',...
        '[',int2str(N-2*A_1+1),':2:',int2str(2*F-N+2*A_1-1),'].'])
  
  if A_0 == 0

    disp(['Sowohl die Fensterfolge f(k) als auch ',...
          'die Basisfensterfolge g(k)'])
    disp( 'haben die volle Laenge F_len.')
    disp( 'Keine der frei waehlbaren Nullstellen des Spektrums der')
    disp( 'Basisfensterfolge g(k) liegt bei z = 0.')

  elseif A_0 == 1

    disp( 'Der letzte Wert der Fensterfolge f(k) ist theoretisch Null.')
    disp( 'Der letzte Wert der Basisfensterfolge g(k) ist theoretisch Null.')
    disp( 'Eine der frei waehlbaren Nullstellen des Spektrums der')
    disp( 'Basisfensterfolge g(k) liegt bei z = 0.')

  elseif A_0 > 1

    disp(['Die letzten ',int2str(A_0),...
          ' Werte der Fensterfolge f(k) sind theoretisch Null.'])
    disp(['Die letzten ',int2str(A_0),...
          ' Werte der Basisfensterfolge g(k) sind theoretisch Null.'])
    disp([int2str(A_0),' der frei waehlbaren Nullstellen des Spektrums der'])
    disp( 'Basisfensterfolge g(k) liegen bei z = 0.')

  end

  if length(z_0) == 0

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'keine weitere frei waehlbare'])
    disp('Nullstelle.')

  elseif length(z_0) == 1

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'ausser den bereits genannten'])
    disp( 'Nullstellen noch eine weitere Nullstelle bei:')
    disp(z_0.')

  else

    disp(['Das Spektrum der Basisfensterfolge g(k) hat ',...
          'ausser den bereits genannten'])
    disp(['Nullstellen noch ',int2str(length(z_0)),' weitere Nullstellen bei:'])
    disp(z_0.')

  end

  if A_0 == N-1

    disp(['Der Parameter der Bilineartransformation ist c = ',num2str(c),'.'])
    disp( 'Die Berechnung des Cepstrums der Fensterfolge erfolgt mit einer')
    disp(['FFT_Laenge von ',int2str(Ms),'.'])

  else

    disp( 'Der Parameter der Bilineartransformation und die FFT_Laenge bei der')
    disp(['Berechnung des Cepstrums der Fensterfolge muessen u. U. ',...
          'angepasst werden.'])
    disp( 'Der Startwert des Parameters der Bilineartransformation ist :')
    disp(['c = ',num2str(c)])
    disp( 'Die Berechnung des Cepstrums der Fensterfolge beginnt mit einer')
    disp(['FFT_Laenge von ',int2str(Ms),'.'])

  end

  % Diese Textmatrix wird fuer die Ausgabe gebraucht.
  disp_text = ['verringerten  '; ...
               'unveraenderten'; ...
               'vergroesserten'];

end        % Bildschirmausgabe der Informationen

%%%%%%%%% Schleife zur Anpassung von Ms und c.
Ms_OK = 0;
while ~Ms_OK

%% Fuer Omegas = 2*pi/Ms*eta mit eta = [0:Ms/2] wird die
%% Summe der Produkte der quadratischen Polynome in Z mit den
%% zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
  eta = [0:Ms/2];

% Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
% akkumuliert.
  F_eta = zeros(1,Ms/2+1);

% Normierungsfaktoren:
% Der Normierungsfaktor des Produkts, das zur Erweiterung auf den Hauptnenner
% benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
% Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_1 = 1 / ( c^2 + 4 * (1-c) * sin( pi/F * (N-1-A_1) )^2 );

% Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
% frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
% der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_0 = 1 ./ max( [ ( abs( z_0 * exp( j*pi/F*(1-N) ) - (1-c) ) + ...
                       abs( 1-(1-c) * z_0 * exp( j*pi/F*(1-N) ) ) ) ; ...
                     ( abs( z_0 * exp( j*pi/F*(N-1) ) - (1-c) ) + ...
                       abs( 1-(1-c) * z_0 * exp( j*pi/F*(N-1) ) ) ) ] ).^2;

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2

    if info_disp
      fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])
    end

%   Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
%   jedes Summanden fuer jede Frequenz Omegas berechnet.
    F_eta_1 = ones(1,Ms/2+1);

%   Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
%   mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
%   den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
%   Faktoren werden auch gleich die Bilineartransformierten Nullstellen
%   z_0 verarbeitet.
    rho = 0;
    for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

%     Nullstellenpaar vor der Bilineartransformation: z_1 = exp(j*2*pi/F*nu_2)
%     Nullstellenpaar nach der Bilineartransformation:
%     Z_1 = ( exp(j*2*pi/F*nu_2) - (1-c) ) / ( 1 - (1-c)*exp(j*2*pi/F*nu_2) )
%     Normierten konstanten Faktor berechnen.
      K_1 = NF_1 * ( c^2  + 4 * (1-c) * sin( pi/F * nu_2 )^2 );
%     Der Winkel der Nullstelle Z_1 ist 2*( pi/F*nu_2 + Psi_1).
%     Anteil Psi_1 des Nullstellenwinkels berechnen.
      Psi_1 = atan(((1-c)*sin(2*pi/F*nu_2))/(c+2*(1-c)*sin(pi/F*nu_2)^2));
%     Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%     und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%     das Betragsquadrat des Nullstellenabstands berechnen, und
%     dieses mit dem kumulativen Produkt multiplizieren.
      F_eta_1 = F_eta_1 .* K_1 .* sin( pi/Ms*eta - pi/F*nu_2 - Psi_1 ).^2;

%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( pi/Ms*(eta-Psi_0*Ms/2/pi) )^2.
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0        
        Z_Z = z_0(rho) * exp( j*2*pi/F*nu_1 ) - (1-c);
        Z_N = 1 - (1-c) * z_0(rho) * exp(j*2*pi/F*nu_1);
%       Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
        abs_Z_Z = abs( Z_Z );
        abs_Z_N = abs( Z_N );
%       Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%       und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%       das Betragsquadrat des Nullstellenabstands berechnen, und
%       dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 =  F_eta_1 .* NF_0(rho) .* ...
                   ( (abs_Z_N-abs_Z_Z)^2 + 4 * abs_Z_N * abs_Z_Z * ...
                     sin( pi/Ms*eta-(angle(Z_Z)-angle(Z_N))/2 ).^2 );
      end             % Ende des Faktors der rho-ten Nullstelle

    end               % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren.
    F_eta = F_eta + F_eta_1;

  end                 % Ende der Summenschleife ueber nu_1

  if info_disp
    fprintf('\r                    \r')
  end

%% Das Cepstrum berechnen:
% Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
  NF = 1 / sqrt( max(F_eta) * min(F_eta) );
% ... den Logarithmus des normierten Betragsquadrats bilden, ...
  L_eta = log(NF*F_eta);
% ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
% doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
  Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
  Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

%% Falls nicht alle frei waehlbaren Nullstellen bei z = 0 liegen, muss
%% ueberprueft werden, ob die FFT-Laenge bei der Berechnung des
%% Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
%% einer Grenze bleiben, die bei Omegas = pi auf einen Schaetzwert
%% fuer den Rauschsockel abgesunken ist.

% Mindestwert des Rauschsockels des Cepstrums abschaetzen.
  sockel = eps / Ms / sqrt(48) * ...
           sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)] ) ) );

% Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
  grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].*...
           (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

% obere Grenze der Fehler der inversen FFT bestimmen.
  max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)] ) ) * ...
             eps * ( 2 + log(Ms)/log(2) ) / Ms;

% Grenze nach unten begrenzen
  grenze = max([grenze;max_fehl*ones(1,Ms/2)]);

% Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
% plot(1:Ms/2,20*log10(abs([Ceps(2:Ms/2+1);grenze]))), pause

% Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
  if any( abs(Ceps(2:Ms/2+1)) > grenze )
%   Laenge des Cepstrums war zu klein!

%%  Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
%%  wuerde, wird das Programm abgebrochen
    if 2*Ms > Ms_max
      disp('!!!!!!!!! PROGRAMMABBRUCH in FENSTERF.M !!!!!!!')
      disp('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!')
      disp('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am')
      disp('Anfang des M-Files FENSTERF.M festgelegt ist, oder andere')
      disp('Parameter M, N, A_1 und z_0 verwenden.')
      disp('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der')
      disp('Speicherbedarf und die Rechenzeit extrem gross werden!')
      disp('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders')
      disp('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max')
      disp('zu verzichten. Wenn Sie im M-File FENSTERF.M in der plot-Zeile')
      disp('das Kommentarzeichen % entfernen, koennen Sie sich das Cepstrum')
      disp('und die Grenze, unter der dieses zu bleiben hat, anschauen, um')
      disp('zu sehen, wie weit das Cepstrum davon entfernt ist.')
      F_Omega = [];
      z_0 = zeros(1,N-1-2*A_1);
      return     % Programm beenden.
    end          % Ende: Ist Ms zu gross?

%   Berechnung der Funktion, an Hand derer c veraendert wird.
%   Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
%   Cepstrums mindestens 16 sein.
    kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
%   Lage des Maximums dieser Funktion suchen.
    [dummy,womax] = max( kriterium(1:Ms/8+1) );

%   neuen Wert fuer c berechnen.
    delta_c = 1-(womax-1)*16/Ms;
    delta_c = sin( delta_c*pi*(1-delta_c^2/2) )/3;
    c = c*(1-delta_c)/(1+(1-c)*delta_c);

%   FFT-Laenge der Berechnung des Cepstrums verdoppeln.
    Ms = 2*Ms;

%   Meldung ausgeben.
    if info_disp
      disp(['Die Laenge der intern verwendeten FFT zur ',...
            'Berechnung des Cepstrums'])
      disp( 'der Fensterfolge war zu klein! Neuer Versuch mit der doppelten')
      disp(['FFT_Laenge von ',int2str(Ms),' und dem ',...
            disp_text(1+(delta_c<0)+(delta_c<=0),:)])
      disp(['Parameter c der Bilineartransformation von ',num2str(c),'.'])
    end

  else          %|Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.

    Ms_OK = 1;

  end           % Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.


end               % Ende der Schleife zur dynamischen Anpassung von Ms und c.

if info_disp
  disp('Cepstrum berechnet.')
  disp('Phase berechnen.')
end

%%%%%%%%% Berechnung der Phase an den Frequenzen Omega.

% Omega entspricht nach der Bilineartransformation den Frequenzen
%                             /      (1-c) * sin(Omega)    \
% Omegas = Omega + 2 * arctan| ---------------------------- |.
%                             \ c + 2*(1-c)*sin(Omega/2)^2 /
Omegas = Omega + 2*atan(((1-c)*sin(Omega))./(c+2*(1-c)*sin(Omega/2).^2));

% Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
phi = zeros(1,len_O);

% Zunaechst der ueber das Cepstrum berechnete Anteil:
% Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
% ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
for it = 1:len_O
  if info_disp
    fprintf(['\r',int2str(round((it-1)/len_O*100)),' Prozent '])
  end
  phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
end

% Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

% Lineare Phase addieren, so dass f(k) bei k=0 beginnt.
phi = phi + ( F - 1 - A_0 ) / 2 * Omega;
if info_disp
  fprintf('\rPhase berechnet.\n')
  disp('Betrag berechnen.')
end
%%%%%%%%% Berechnung von |F(Omega)|^2 bei den Frequenzen Omega durch
%%%%%%%%% Ueberlagerung der verschobenen Betragsquadratspektren
%%%%%%%%% |G(Omega-2*pi/F*nu_1)|^2.
%%%%%%%%% Zur endgueltigen Normierung wird auch F(0) berechnet.

% Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
% Summanden fuer alle Frequenzen Omega zugleich akkumuliert.
F_Omega = zeros(1,len_O+1);

% Normierungen:
% Es wird so normiert, dass alle Spektralwerte bis in die Groessenordnung
% von realmin mit der hoechstmoeglichen Genauigkeit berechnet werden.
if N == 2*A_1+1
  NF_1 = 1;
else
  NF_1 = exp(2*log(8/pi*F)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
end
NF_0 = 1 ./ max( [ abs( z_0 * exp(j*pi/F*(N-1) ) - 1 ).^2 ; ...
                   abs( z_0 * exp(j*pi/F*(1-N) ) - 1 ).^2 ] );

% Summenschleife ueber nu_1.
for nu_1 = (1-N)/2:(N-1)/2
  if info_disp
    fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])
  end
% 2-pi-reduzierte verschobene Frequenzvariable
  Omega_nu_1 = [Omega,0]/(2*pi) - nu_1/F;
  Omega_nu_1 = (2*pi) * ( Omega_nu_1 - round(Omega_nu_1) );

% Der Vektor 2*pi/F*nu_4 enthaelt die Frequenzen der jeweils zu den
% um 2*pi/F*nu_1 verschobenen Frequenzen naechstgelegenen doppelten
% Polstelle, die mit einer doppelten Nullstelle gekuerzt wird.
  nu_4 = 2 * round( F/(2*pi) * Omega_nu_1 + (N-1)/2 ) - N + 1;
  nu_4 = ( 1-N+2*A_1 ) .* ( nu_4 < 2*A_1-N ) + ...
         nu_4 .* ( abs(nu_4) < N-2*A_1 ) + ...
         ( N-1-2*A_1 ) .* ( nu_4 > N-2*A_1 );
  nu_4 = nu_4/2;
% d_Omega ist der Frequenzabstand zu der naechsten doppelten Polstelle
  d_Omega = Omega_nu_1 - 2*pi/F*nu_4;

% Auf dem Vektor F_Omega_1 wird das kumulative Produkt der einzelnen
% Faktoren jedes Summanden fuer alle Frequenzen Omega zugleich berechnet.
% Die entsprechende periodische si-Funktion bildet den ersten Faktor
% des Vektors F_Omega_1
  F_Omega_1 = ( abs(d_Omega) < eps/F );
  F_Omega_1 = F_Omega_1/ eps^2 + (~F_Omega_1) .* ...
              ( sin(F/2*d_Omega) ./ ( F*eps*sin(d_Omega/2) + F_Omega_1 ) ).^2;

% Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
% Polstellen am Einheitskreis. Bei den ersten N-1-2*A_1-A_0
% Polstellen werden auch gleich die Nullstellen z_0 verarbeitet.
  rho = 0;
  for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1
    
%   Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%   (1-|z_0(rho)|)^2+4*|z_0(rho)|*sin(Omega/2-pi/F*nu_1-Winkel(z_0(rho))/2)^2
    rho = rho + 1;
    if rho < N-0.5-2*A_1-A_0
%     Betrag der Nullstelle
      abs_z_0 = abs(z_0(rho));
%     Differenz aus dem um 2*pi/F*nu_1 verschobenen Nullstellenwinkel und
%     dem Winkel des Punktes exp(j*2*pi/F*nu) berechnen. Aus der halben
%     Winkeldifferenz das normierte Betragsquadrat des Nullstellenabstands
%     berechnen, und dieses mit dem kumulativen Produkt multiplizieren.
      F_Omega_1 = F_Omega_1 .* NF_0(rho) .* ( ( 1-abs_z_0 )^2 + ...
                  4 * abs_z_0 * sin( (Omega_nu_1-angle(z_0(rho))) / 2 ).^2 );
    end             % Ende des Faktors der rho-ten Nullstelle

%   Die Polstelle bei nu_2*2*pi/F der Basisfensterfolge die am naehesten bei
%   der um 2*pi/F*nu_1 verschobenen Frequenz Omega liegt wird "ubersprungen.
    nu_3 = nu_2 + ( nu_2 >= nu_4 );
%   Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
    F_Omega_1 = F_Omega_1 ./ ( NF_1 .* sin( Omega_nu_1/2-pi/F*nu_3 ).^2 );

  end           % Ende des kumulativen Produkts ueber nu_2

% Summanden akkumulieren
  F_Omega = F_Omega + F_Omega_1;

end                 % Ende der Summenschleife ueber nu_1

% Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf dem
% Einheitskreis im Abstand 2*pi/F. Bei jeder Nullstelle wechselt
% das Vorzeichen.
Omega_nu_1 = abs( F / (2*pi) * [Omega,0] ) - N + A_1 + 0.5;
Omega_nu_1 = 0.5 * ( Omega_nu_1 > 0 ) .* Omega_nu_1 + 0.25;
Omega_nu_1 = 1 - 2 * ( ( Omega_nu_1 - floor(Omega_nu_1) ) > 0.5 );

% Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
F_Omega = Omega_nu_1 .* sqrt(F_Omega);

% So normieren, dass F(0) = M ist.
F_Omega = ( M / F_Omega(len_O+1) ) * F_Omega(1:len_O);

if info_disp
  fprintf('\rBetrag berechnet.\n')
end

%%%%%%%%% Mit dem Phasenallpass exp(-j*phi) multiplizieren
F_Omega =  F_Omega .* exp(-j*phi);

if info_disp
  disp('Spektrum des Fensters f(k) berechnet.')
end

% Nullstellen bei 0 in der richtigen Anzahl im Vektor z_0 einfuegen.
z_0 = [z_0,zeros(1,A_0)];


==> anc/MATLAB/fensteri.m <==
% Berechnung der Fourierreihenkoeffizienten der kontinuierlichen
% Fensterfunktion f(t). Das Fenster ist ausserhalb des Intervalls [0,1] Null.
% Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
% von 2*pi ausser bei den Frequenzen omega = 2*pi*[0:N-1-A_1].
% Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi*nu*t)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Die Fourierreihenkoeffizienten werden berechnet.
% Mit dem Programm FENSTERT.M kann man mit Hilfe der Fourierreihenkoeffizienten
% die Fensterfunktion fuer beliebige Zeitpunkte t berechnen. Desweiteren ist
%
%             +oo
%             --,   |                 |2
% die Summe   >     |F(omega-2*pi*N*i)|        konstant  1.
%             --'   |                 |
%            i=-oo
%
% Syntax: [F_nu,N,A_1,s_0] = fensteri(N,A_1,s_0)
%
% mit:    F_nu = Fourierreihenkoeffizienten des Fensters = F(2*pi*[0:N-1-A_1]).
%                F_nu(nu) = Fourierreihenkoeffizient(nu-1) = 
%                         = Fourierreihenkoeffizient(1-nu)' fuer nu = [1:N-A_1]
%            N = Die Fenster-AKF ( = f(t) gefaltet mit f(-t) ) hat Nullstellen
%                bei Vielfachen von 1/N ( vergl. erste Nyquist-Bedingung ).
%                N muss eine natuerliche Zahl sein.
%          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfunktion,
%                die sich an die fest vorgegebenen Nullstellen bei Vielfachen
%                von 2*pi anschliessen ( Voreinstellung: A_1 = 0 ).
%          s_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
%                Basisfensterfunktion ( Voreinstellung: s_0 = [] ).
%
% Von den Eingabeparametern muss N vorhanden sein. Die nicht vorhandenen
% werden auf die Voreinstellung gesetzt. Die Eingabeparameter werden
% geprueft, und evtl. korrigiert wieder zurueckgegeben.
% Beliebig viele Ausgabeparameter koennen angegeben werden.
%
% Am Anfang des M_Files werden die Parameter N_max und Ms_max
% festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
% ueberschritten werden. Man erkennt dies, neben der entsprechenden
% Fehlermeldung daran, dass F_nu als leere Matrix zurueckgegeben wird.
% In seltenen Faellen kann es sich als notwendig erweisen, diese
% Grenzwerte im M-File zu veraendern.
%
% Siehe auch: FENSTER.M, FENSTERF.M, FENSTERK.M, FENSTERS.M und FENSTERT.M
% Dieses Programm benoetigt den M-File CONJSORT.M.

% Autor: H. Repp, 12.11.1998
%        H. Repp, 31.10.2000 MATLAB_5.3

function [F_nu,N,A_1,s_0] = fensteri(N,A_1,s_0)

%%%%%%%%% Eingabeparameter ueberpruefen.
% Passt die Anzahl der uebergebenen Parameter?
if nargin < 1 | nargin > 3
  error('FENSTERI.M braucht 1 bis 3 Eingabeargumente!')
end

% Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
N_max = 2^7;

% Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
% begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
% Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
Ms_max = 2^14;

% N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
% Ms nicht zu gross wird!
if length(N)
  if length(N) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
    disp('N darf weder eine Matrix noch ein Vektor sein!')
    disp('N muss eine natuerliche Zahl sein!')
    N = max([1,round(abs(N(1)))]);
    disp(['N auf ',int2str(N),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
  disp('N darf keine leere Matrix sein!')
  disp('N muss eine natuerliche Zahl sein!')
  disp('N auf 1 gesetzt!')
  N = 1;
end
if N ~= max([1,round(abs(N))])
  disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
  disp('N muss eine natuerliche Zahl sein!')
  N = max([1,round(abs(N))]);
  disp(['N auf ',int2str(N),' gesetzt!'])
end
if ( 2^ceil(log(-log(eps)/log(2)*2^log(N/3))/log(2)) > Ms_max ) | ( N > N_max )
  disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
  disp('N ist zu gross!')
  N = min(floor([3*exp(log(-Ms_max/log(eps)*log(2))/log(2)),N_max]));
  disp(['N auf ',int2str(N),' gesetzt!'])
end

%%%%%%%%% Trivialer Fall: Rechteckfenster.
if N == 1
  F_nu = 1;
  A_1 = 0;
  s_0 = [];
  return            % Programm beenden
end                 % Ende trivialer Fall

%%%%%%%%% Eingabeparameter ueberpruefen ( Fortsetzung ).
% Wenn nur N angegeben wird, ...
if nargin == 1

% ... so werden keine Nullstellen auf der imaginaeren Achse, die sich an die
% vorgegebenen Nullstellen anschliessen, eingefuegt.
  A_1 = 0;

else                % A_1 wurde angegeben.

% A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
  if length(A_1)
    if length(A_1) ~= 1
      disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
      disp('A_1 darf weder eine Matrix noch ein Vektor sein!')
      disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
      A_1 = round(abs(A_1(1)));
      disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
    end
  else
    disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
    disp('A_1 darf keine leere Matrix sein!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    disp('A_1 auf 0 gesetzt!')
    A_1 = 0;
  end
  if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )])
    disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
    disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
  end

end                 % Ende der Abfrage, ob A_1 angegeben wurde.

% Wenn keine Nullstellen explizit angegeben werden, ...
if nargin < 3
% ... wird angenommen, dass keine weitere Nullstelle gewuescht wird.
  s_0 = [];
end

if length(s_0)
% s_0 zu einem Zeilenvektor umformen.
  s_0 = s_0(:).';

% Nullstellen in der rechten s-Halbenene werden auf die linke Halbebene
% gespiegelt
  s_0_sort = find(real(s_0)>0);
  s_0(s_0_sort) = -s_0(s_0_sort)'.';

% Fuer konjugierte Nullstellenpaare sorgen.
  s_0_sort = conjsort(s_0);
  if any( abs( (s_0(s_0_sort).'+s_0')' - 2*s_0 ) > 4*eps*abs(s_0) )
    disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
    disp(['Fensterfunktion ist reell! ',...
          'Daher muessen komplexe Nullstellen des Spektrums'])
    disp('der Basisfunktion paarweise zueinander konjugiert sein!')
    disp('s_0 wurde entsprechend geaendert ( siehe unten )!')
  end
  s_0 = ( s_0(s_0_sort).' + s_0' )' / 2;

% Nullstellen nach steigendem Abstand zu s=0 ordnen
  [dummy,s_0_sort] = sort(abs(s_0));
  s_0 = s_0(s_0_sort(:).');

% Nullstellen paarweise gruppieren
  s_0_sort = conjsort(s_0);
  s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
  while length(s_0_split_couple)
    s_0_split_couple = s_0_split_couple(1);
    s_0_tmp = s_0(s_0_split_couple+1);
    s_0(s_0_split_couple+1) = s_0(s_0_sort(s_0_split_couple));
    s_0(s_0_sort(s_0_split_couple)) = s_0_tmp;
    s_0_tmp = s_0_sort(s_0_split_couple);
    s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple+1);
    s_0_tmp = s_0_sort(s_0_split_couple+1);
    s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple);
    s_0_sort(s_0_split_couple) = s_0_split_couple + 1;
    s_0_sort(s_0_split_couple+1) = s_0_split_couple;
    s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
  end

% Nullstellen, die die sich an die fest vorgegebenen anschliessen,
% werden durch Erhoehung von A_1 beruecksichtigt.
  if 2*A_1 + 2.5 < N 
    s_1 = j*pi*(N-1-2*A_1);
    s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*eps );
  else
    s_A = [];
  end
  while length(s_A)
    s_0([s_A(1),s_0_sort(s_A(1))]) = [];
    A_1 = A_1 + 1;
    s_0_sort = conjsort(s_0);
    if 2*A_1 + 2.5 < N & length(s_0)
      s_1 = j*pi*(N-1-2*A_1);
      s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*eps );
    else
      s_A = [];
    end
  end

% Wenn zu viele Nullstellen angegeben sind, ...
  if length(s_0) > N-1-2*A_1
%   ... werden nur die N-1-2*A_1 ersten Nullstellen von s_0 verwendet.
%   Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
%   wenn auch die konjugierte Nullstelle dabei ist.
    if N > 1 + 2*A_1
      if s_0_sort(N-1-2*A_1) > N-1-2*A_1
        s_0 = s_0(1:N-2-2*A_1);
      else
        s_0 = s_0(1:N-1-2*A_1);
      end
    else
      s_0 = [];
    end
    disp('!!!!!!!!! WARNUNG in FENSTERI.M !!!!!!!')
    if length(s_0) == 0
      disp('Keine Nullstelle von s_0 wird verwendet!')
    elseif length(s_0) == 1
      disp('Nur eine Nullstelle von s_0 wird verwendet!')
    else
      disp(['Nur ',int2str(length(s_0)),...
            ' Nullstellen von s_0 werden verwendet!'])
    end
  end               % Ende: Es wurden zu viele Nullstellen angegeben.

end                 % Ende der Abfrage, ob Nullstellen angegeben wurden.

% Nennergrad-Zaehlergrad-1
A_0 = N-1-2*A_1 - length(s_0);

%%%%%%%%% Spezialfall: Hier gibt es eine geschlossene Loesung
if N == 2 & A_0 == 1

% F(omega) fuer omega = 2*pi*[0:1] berechnen.
  F_nu = [1,-(1+j)/2];

  return            % Programm beenden
end                 % Ende Spezialfall

%%%%%%%%% Startwerte der Laenge Ms des Cepstrums und des
%%%%%%%%% Bilineartransformationsparameters c festlegen.

% Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
c = (N/2)^(4/3);

% Ms hinreichend gross festlegen.
Ms = -log(eps)/log(2)*2^log(N/3);

% Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
Ms = 2^ceil(log(Ms)/log(2));

% Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
% kann muss die Laenge des Cepstrums mindestens 16 sein.
Ms = max([Ms,16]);

%%%%%%%%% Ausgabe der ueberprueften Werte.

disp( 'Das Fenster f(t) ist im Intervall [0,1] definiert.')

disp( 'Fensters-AFK ( = f(t) gefaltet mit f(-t) ) hat Nullstellen bei')
disp(['Vielfachen von 1/',int2str(N),'.'])

disp(['Das Spektrum F(omega) des Fensters f(t) hat die erste Nullstelle ',...
      'auf der'])
disp(['imaginaeren Achse bei omega = 2*pi * ',int2str(N-A_1)])
disp( 'und weitere Nullstellen im Abstand 2*pi.')
disp('Das Spektrum des Basisfensters g(t) hat aequidistante Nullstellen auf ')
disp(['der imaginaeren Achse bei omega = pi * ',...
      '[',int2str(N-2*A_1+1),':2:inf].'])

if A_0 == 0

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp( 'beginnen und enden mit einem Sprung.')
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp( 'um eins kleiner als der Nennergrad.')

elseif A_0 == 1

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp( 'beginnen und enden mit einer einfachen Nullstelle.')
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp( 'um zwei kleiner als der Nennergrad.')

elseif A_0 > 1

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp(['beginnen und enden mit einer ',int2str(A_0),'-fachen Nullstelle.'])
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp(['um ',int2str(A_0+1),' kleiner als der Nennergrad.'])

end

if length(s_0) == 0

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat keine ',...
        'weitere Nullstelle.'])

elseif length(s_0) == 1

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat eine ',...
        'weitere Nullstelle bei:'])
  disp(s_0.')

else

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat ',...
        int2str(length(s_0)),' weitere Nullstellen bei:'])
  disp(s_0.')

end

if A_0 == N-1

  disp(['Der Parameter der Bilineartransformation ist c = ',num2str(c),'.'])
  disp( 'Die Berechnung des Cepstrums der Fensterfunktion erfolgt mit einer')
  disp(['FFT_Laenge von ',int2str(Ms),'.'])

else

  disp( 'Der Parameter der Bilineartransformation und die FFT_Laenge bei der')
  disp(['Berechnung des Cepstrums der Fensterfunktion muessen u. U. ',...
        'angepasst werden.'])
  disp('Der Startwert des Parameters der Bilineartransformation ist :')
  disp(['c = ',num2str(c)])
  disp( 'Die Berechnung des Cepstrums der Fensterfunktion beginnt mit einer')
  disp(['FFT_Laenge von ',int2str(Ms),'.'])

end

% Diese Textmatrix wird fuer die Ausgabe gebraucht.
disp_text = ['verringerten  '; ...
             'unveraenderten'; ...
             'vergroesserten'];

%%%%%%%%% Schleife zur Anpassung von Ms und c.
Ms_OK = 0;
while ~Ms_OK

%% Fuer Omegas = 2*pi/Ms*eta mit eta = [0:Ms/2] wird die
%% Summe der Produkte der quadratischen Polynome in Z mit den
%% zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
  eta = [0:Ms/2];

% Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
% akkumuliert.
  F_eta = zeros(1,Ms/2+1);

% Normierungsfaktoren:
% Der Normierungsfaktor des Produkts, das zu Erweiterung auf den Hauptnenner
% benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
% Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_1 = 1 / ( 1 + ( (N-A_1-1)/c )^2 );

% Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
% frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
% der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_0 = 1 ./ max( [ ( abs( s_0 + j*pi*(1-N) + 2*pi*c ) + ...
                       abs( s_0 + j*pi*(1-N) - 2*pi*c ) ) ; ...
                     ( abs( s_0 + j*pi*(N-1) + 2*pi*c ) + ...
                       abs( s_0 + j*pi*(N-1) - 2*pi*c ) ) ] ).^2;

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])

%   Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
%   jedes Summanden fuer jede Frequenz Omegas berechnet.
    F_eta_1 = ones(1,Ms/2+1);

%   Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
%   mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
%   den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
%   Faktoren werden auch gleich die Bilineartransformierten Nullstellen
%   s_0 verarbeitet.
    rho = 0;
    for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

%     Nullstellenpaar vor der Bilineartransformation:  z_1 = j*2*pi*nu_2
%     Nullstellenpaar nach der Bilineartransformation:
%     Z_1 = ( c + j*nu_2 ) / ( c - j*nu_2 )
%     Normierten konstanten Faktor berechnen.
      K_1 = NF_1 * ( 1 + (  nu_2 / c )^2 );
%     Der Winkel der Nullstelle Z_1 ist 2 * atan( nu_2 / c ).
%     Halben Nullstellenwinkel berechnen.
      Psi_1 = atan( nu_2 / c );
%     Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%     und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%     das Betragsquadrat des Nullstellenabstands berechnen, und
%     dieses mit dem kumulativen Produkt multiplizieren.
      F_eta_1 = F_eta_1 .* K_1 .* sin( pi/Ms*eta - Psi_1 ).^2;

%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( pi/Ms*(eta-Psi_0*Ms/2/pi) )^2.
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0        
        Z_Z = 2*pi*c + s_0(rho) + j*2*pi*nu_1;
        Z_N = 2*pi*c - s_0(rho) - j*2*pi*nu_1;
%       Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
        abs_Z_Z = abs( Z_Z );
        abs_Z_N = abs( Z_N );
%       Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%       und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%       das Betragsquadrat des Nullstellenabstands berechnen, und
%       dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* NF_0(rho) .* ( ( abs_Z_N - abs_Z_Z )^2 + ...
        4 * abs_Z_N * abs_Z_Z * sin( pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
      end             % Ende des Faktors der rho-ten Nullstelle

    end               % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren.
    F_eta = F_eta + F_eta_1;

  end                 % Ende der Summenschleife ueber nu_1
  fprintf('\r                    \r')

%% Das Cepstrum berechnen:
% Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
  NF = 1 / sqrt( max(F_eta) * min(F_eta) );
% ... den Logarithmus des normierten Betragsquadrats bilden, ...
  L_eta = log(NF*F_eta);
% ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
% doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
  Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
  Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

%% Falls frei waehlbare Nullstellen angegenben wurden, muss
%% ueberprueft werden, ob die FFT-Laenge bei der Berechnung des
%% Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
%% einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
%% fuer den Rauschsockel abgesunken ist.
  if A_0 ~= N-1

%   Mindestwert des Rauschsockels des Cepstrums abschaetzen.
    sockel = eps / Ms / sqrt(48) * ...
             sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)] ) ) );

%   Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
    grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].*...
             (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

%   obere Grenze der Fehler der inversen FFT bestimmen.
    max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)] ) ) * ...
               eps * ( 2 + log(Ms)/log(2) ) / Ms;

%   Grenze nach unten begrenzen.
    grenze = max([grenze;max_fehl*ones(1,Ms/2)]);

% Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
% plot(1:Ms/2,20*log10(abs([Ceps(2:Ms/2+1);grenze]))), pause

%   Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
    if any( abs(Ceps(2:Ms/2+1)) > grenze )
%     Laenge des Cepstrums war zu klein!

%%    Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
%%    wuerde, wird das Programm abgebrochen
      if 2*Ms > Ms_max
        disp('!!!!!!!!! PROGRAMMABBRUCH in FENSTERI.M !!!!!!!')
        disp('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!')
        disp('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am')
        disp('Anfang des M-Files FENSTERI.M festgelegt ist, oder andere')
        disp('Parameter M, N, A_1 und z_0 verwenden.')
        disp('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der')
        disp('Speicherbedarf und die Rechenzeit extrem gross werden!')
        disp('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders')
        disp('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max')
        disp('zu verzichten. Wenn Sie im M-File FENSTERI.M in der plot-Zeile')
        disp('das Kommentarzeichen % entfernen, koennen Sie sich das Cepstrum')
        disp('und die Grenze, unter der dieses zu bleiben hat, anschauen, um')
        disp('zu sehen, wie weit das Cepstrum davon entfernt ist.')
        F_nu = [];
        z_0 = zeros(1,N-1-2*A_1);
        return     % Programm beenden.
      end          % Ende: Ist Ms zu gross?

%     Berechnung der Funktion, an Hand derer c veraendert wird.
%     Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
%     Cepstrums mindestens 16 sein.
      kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
%     Lage des Maximums dieser Funktion suchen.
      [dummy,womax] = max( kriterium(1:Ms/8+1) );

%     neuen Wert fuer c berechnen.
      delta_c = 1-(womax-1)*16/Ms;
      delta_c = sin( delta_c*pi*(1-delta_c^2/2) )/3;
      c = c*(1-delta_c)/(1+delta_c);

%     FFT-Laenge der Berechnung des Cepstrums verdoppeln.
      Ms = 2*Ms;

%     Meldung ausgeben.
      disp(['Die Laenge der intern verwendeten FFT zur ',...
            'Berechnung des Cepstrums'])
      disp('der Fensterfunktion war zu klein! Neuer Versuch mit der doppelten')
      disp(['FFT_Laenge von ',int2str(Ms),' und dem ',...
            disp_text(1+(delta_c<0)+(delta_c<=0),:)])
      disp(['Parameter c der Bilineartransformation von ',num2str(c),'.'])

    else           % |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.
      Ms_OK = 1;

    end            % Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

% Wenn keine Nullstellen s_0 angegeben wurden, so ist der
% Startwert von Ms und c bereits in Ordnung. 
  else
    Ms_OK = 1;
  end              % Ende: Wurden Nullstellen mit s_0 oder A_1 angegeben?

end                % Ende der Schleife zur dynamischen Anpassung von Ms und c.
disp('Cepstrum berechnet.')
disp('Phase berechnen.')

%%%%%%%%% Berechnung der Phase an den Frequenzen omega = 2*pi*[1:N-A_1-1].
nu = [1:N-A_1-1];

% omega entspricht nach der Bilineartransformation den Frequenzen
Omegas = 2 * atan(nu./c);

% Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
phi = zeros(1,N-A_1-1);

% Zunaechst der ueber das Cepstrum berechnete Anteil:
% Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
% ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
for it = nu
  phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
end

% Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

% Lineare Phase addieren, so dass f(t) bei t=0 beginnt.
phi = phi + pi * nu;
disp('Phase berechnet.')

%%%%%%%%% Berechnung von |F(omega)|^2 bei den Frequenzen omega = 2*pi*nu
%%%%%%%%% mit nu = [0:N-A_1-1] durch Ueberlagerung der verschobenen
%%%%%%%%% Betragsquadratspektren |G(omega-2*pi*nu_1)|^2.
% Falls alle Nullstelle zur zweiten Gruppe gehoeren sind alle Spektralwert
% betraglich gleich.
if N == 2*A_1+1
  F_nu = ones(1,N-A_1);
else
  disp('Betrag berechnen.')

% Zur endgueltigen Normierung wird auch F(0) berechnet.
  nu = [0:N-A_1-1];

% Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
% Summanden fuer alle  Frequenzen omega = 2*pi*[0:N-1-A_1] akkumuliert.
  F_nu = zeros(1,N-A_1);

% Normierungen:
% Es wird so normiert, dass alle Fourierreihenkoeffizienten bis in die
% Groessenordnung von realmin mit der hoechstmoeglichen Genauigkeit
% berechnet werden.
  NF_1 = exp(2*log(8)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
  NF_0 = 1 ./ max( [ abs( s_0 + j*pi*(N-1) ).^2 ; ...
                     abs( s_0 - j*pi*(N-1) ).^2 ] );

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])

%   Initialisieren des Vektors auf dem das kumulative Produkt der einzelnen
%   Faktoren jedes Summanden einer bestimmten Verschiebung gleichzeitig fuer
%   alle Frequenzen 2*pi*nu berechnet wird, entweder mit 0 oder mit 1/eps^2.
    F_nu_1 = ( ( nu < nu_1+N/2-A_1 ) & ( nu > nu_1-N/2+A_1) ) / eps^2;

%   Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
%   Polstellen auf der imaginaeren Achse. Bei den ersten N-1-2*A_1-A_0
%   Polstellen werden auch gleich die Nullstellen s_0 verarbeitet.
    rho = 0;
    for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1
    
%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     |j*2*pi*(nu-nu_1)-s_0|^2
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0
        F_nu_1 = F_nu_1 .* NF_0(rho) .* abs( j*2*pi*(nu-nu_1) - s_0(rho) ).^2;
      end             % Ende des Faktors der rho-ten Nullstelle

%     Die Polstelle bei nu_2*2*pi der Basisfensterfolge die bei
%     der Frequenz (nu-nu_1)*2*pi liegt wird "ubersprungen.
      nu_3 = nu - nu_1 - nu_2 - ( nu <= nu_1 + nu_2 );
%     Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
      F_nu_1 = F_nu_1 ./ ( NF_1 .* nu_3 .^ 2 );

    end           % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren
    F_nu = F_nu + F_nu_1;

  end                 % Ende der Summenschleife ueber nu_1

% Anmerkung: Fuer s_0=[], d.h. N = 2*A_1 + A_0 + 1 ergibt sich:
%
%                    fliplr(cumsum(nueberm(N-1-A_1,0:N-1-A_1).^2))
%  |F(2*pi*nu)|^2 = -----------------------------------------------
%                           nueberm(2*N-2*A_1-2,N-A_1-1)
% wobei nueberm(n,m)
%                     / n \         n!
%                    (     )  = -------------
%                     \ m /      m! * (n-m)!
% berechnet.

% Betrag durch Wurzelziehen berechnen.
  F_nu = sqrt(F_nu);

% So normieren, dass F(0) = 1 ist.
  F_nu = F_nu / F_nu(1);
  F_nu(1) = 1;           %   damit ist ( F(0) == 1 ) sicher erfuellt.
  fprintf('\rBetrag berechnet.\n')
end

%%%%%%%%% Mit dem Phasenallpass exp(-j*phi) multiplizieren
F_nu(2:N-A_1) =  F_nu(2:N-A_1) .* exp(-j*phi);
disp('Fourierreihenkoeffizienten des Fensters f(t) berechnet.')


==> anc/MATLAB/fensterk.m <==
% Berechnung der diskreten Fensterfolge f(k) zum Zeitpunkt k.
% Das Fenster ist ausserhalb des Intervalls -0.5 <= k < F_len-0.5 Null.
% Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
% 2*pi/F_len ausser bei den Frequenzen Omega = 2*pi/F_len*[0:N-1-A_1].
% Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi/F_len*nu*k)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTER.M.
% Wenn alle Werte von k=0:F-1 berechnet werden sollen, ist es vorzuziehen,
% die Fensterfolge mit FENSTER.M zu berechnen, da dann die Berechnung mit
% besserer Genauigkeit erfolgt.
%
% Syntax: f_k = fensterk(k,F_nu,F_len)
%
%  mit: f_k = berechnete Werte der diskreten Fensterfolge.
%         k = Vektor der Zeitpunkte, fuer die die Fensterfolge berechnet
%             werden soll ( muss nicht ganzzahlig sein ).
%      F_nu = Fourierreihenkoeffizienten des Fensters,
%             wie sie von FENSTER.M berechnet werden.
%     F_len = Fensterlaenge = N * M ( siehe FENSTER.M ).
%
% Alle Eingabeparameter muessen vorhanden sein.

% Autor H. Repp 28.10.98
%       H. Repp 31.10.2000 MATLAB_5.3

function f_k = fensterk(k,F_nu,F)

%%%%%%%%% Eingabeparameter ueberpruefen.

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 3
  error('FENSTERK.M braucht drei Eingabeargumente!')
end

if length(k) == 0
  f_k = [];
  return
end
% Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
k = real(k(:).');

% Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
F_nu = F_nu(:).';

% Fenster vorbereiten.
f_k = zeros(1,length(k));

% Parameter N-A_1 der diskterten Fensterfolge
NA = length(F_nu);
if NA == 0
  return
end

F_nu(1) = real(F_nu(1));

% Fensterlaengenfaktor
N = round( 1 / F_nu(1) );

% Parameter Fensterlaenge der diskreten Fensterfolge
F = round(abs(F(1)));

%%%%%%%%% Fensterfolge berechnen
% Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
% Cosinus- und Sinusreihe ueberlagert.
disp('Werte der Fensterfolge fuer die Zeitpunkte k berechnen.')

% Grundkreisfrequenz * k
O_k = 2*pi/F*k;

% Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
for nu = NA:-1:2
  fprintf(['\r',int2str(round((NA-nu)/NA*100)),' Prozent '])
  f_k = f_k + 2*real(F_nu(nu))*cos(O_k*(nu-1)) - ...
              2*imag(F_nu(nu))*sin(O_k*(nu-1));
end

% Gleichanteil addieren.
fprintf(['\r',int2str(round((NA-1)/NA*100)),' Prozent '])
f_k = f_k + 1/N;

% Werte der Fensterfolge fuer k < -0.5 und k >= F-0.5 zu Null setzen
f_k = f_k .* ( ( k >= -0.5 ) & ( k < F-0.5 ) );
fprintf('\rFensterfolge berechnet.\n')


==> anc/MATLAB/fensters.m <==
% Berechnung der Fouriertransformierten F(omega) einer kontinuierlichen
% Fensterfunktion f(t) fuer beliebige Frequenzen omega.
% Das Fenster ist ausserhalb des Intervalls [0,1] Null.
% Das Spektrum des Fensters hat Nullstellen bei Vielfachen von 2*pi
% ausser bei den Frequenzen omega = 2*pi*[0:N-1-A_1].
% Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi*nu*t)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Fuer nu = [1+A_1-N:N-1-A_1] ist der Spektralwert
% F(2*pi*nu) gleich dem Fourierreihenkoeffizient(nu).
% Wegen der hoeheren Genauigkeit der Berechnung sollten die
% Fourierreihenkoeffizienten mit FENSTERI.M berechnet werden. Desweiteren ist
%
%             +oo
%             --,   |                 |2
% die Summe   >     |F(omega-2*pi*N*i)|        konstant  1.
%             --'   |                 |
%            i=-oo
%
% Syntax: [F_omega,N,A_1,s_0,omega] = fensters(N,A_1,s_0,omega)
%
% mit: F_omega = berechnete Werte der Fouriertransformierten der
%                kontinuierlichen Fensterfunktion bei den Frequenzen omega.
%            N = Die Fenster-AKF ( = f(t) gefaltet mit f(-t) ) hat Nullstellen
%                bei Vielfachen von 1/N ( vergl. erste Nyquist-Bedingung ).
%                N muss eine natuerliche Zahl sein.
%          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfunktion,
%                die sich an die vorgegebenen Nullstellen bei Vielfachen
%                von 2*pi anschliessen.
%          s_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
%                Basisfensterfunktion.
%        omega = Vektor der Frequenzwerte, fuer die die Fouriertransformierte
%                der Fensterfunktion berechnet werden soll.
%
% Alle Eingabeparameter muessen vorhanden sein. Fuer das "Standard"-Fenster
% sollte "A_1 = 0" und "s_0 = []" gewaehlt werden. Die Eingabeparameter
% werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
% Beliebig viele Ausgabeparameter koennen angegeben werden.
%
% Am Anfang des M_Files werden die Parameter N_max und Ms_max
% festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
% ueberschritten werden. Man erkennt dies, neben der entsprechenden
% Fehlermeldung daran, dass F_omega als leere Matrix zurueckgegeben wird.
% In seltenen Faellen kann es sich als notwendig erweisen, diese
% Grenzwerte im M-File zu veraendern.
%
% Siehe auch: FENSTER.M, FENSTERF.M, FENSTERI.M, FENSTERK.M und FENSTERT.M
% Dieses Programm benoetigt den M-File CONJSORT.M.

% Autor: H. Repp, 12.11.98
%        H. Repp, 31.10.2000 MATLAB_5.3

function [F_omega,N,A_1,s_0,omega] = fensters(N,A_1,s_0,omega)

%%%%%%%%% Eingabeparameter ueberpruefen.

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 4
  error('FENSTERS.M braucht 4 Eingabeargumente!')
end

% Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
N_max = 2^7;

% Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
% begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
% Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
% extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
% Bei Bedarf kann dieser Parameter geaendert werden.
Ms_max = 2^14;

% N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
% Ms nicht zu gross wird!
if length(N)
  if length(N) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
    disp('N darf weder eine Matrix noch ein Vektor sein!')
    disp('N muss eine natuerliche Zahl sein!')
    N = max([1,round(abs(N(1)))]);
    disp(['N auf ',int2str(N),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
  disp('N darf keine leere Matrix sein!')
  disp('N muss eine natuerliche Zahl sein!')
  disp('N auf 1 gesetzt!')
  N = 1;
end
if N ~= max([1,round(abs(N))])
  disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
  disp('N muss eine natuerliche Zahl sein!')
  N = max([1,round(abs(N))]);
  disp(['N auf ',int2str(N),' gesetzt!'])
end
if ( 2^ceil(log(-log(eps)/log(2)*2^log(N/3))/log(2)) > Ms_max ) | ( N > N_max )
  disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
  disp('N ist zu gross!')
  N = min(floor([3*exp(log(-Ms_max/log(eps)*log(2))/log(2)),N_max]));
  disp(['N auf ',int2str(N),' gesetzt!'])
end

% omega muss ein reeller Zeilenvektor sein.
omega = real(omega(:).');
len_o = length(omega);

%%%%%%%%% Trivialer Fall: Rechteckfenster
if N == 1
  A_1 = 0;
  s_0 = [];

  if len_o

%   Der Betrag ist die si-Funktion.
    F_omega = ( abs(omega) < eps );
    F_omega = F_omega + (~F_omega) .* ...
              ( sin(omega/2) ./ ( omega/2 + F_omega ) );

%   Lineare Phase so, dass f(t) bei t = 0 beginnt.
    F_omega = F_omega .* exp(-j/2*omega);

  else

    F_omega = [];

  end

  return            % Programm beenden
end                 % Ende trivialer Fall

%%%%%%%%% Eingabeparameter ueberpruefen ( Fortsetzung ).
% A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
if length(A_1)
  if length(A_1) ~= 1
    disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
    disp('A_1 darf weder eine Matrix noch ein Vektor sein!')
    disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
    A_1 = round(abs(A_1(1)));
    disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
  end
else
  disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
  disp('A_1 darf keine leere Matrix sein!')
  disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
  disp('A_1 auf 0 gesetzt!')
  A_1 = 0;
end
if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )])
  disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
  disp('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!')
  A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
  disp(['A_1 auf ',int2str(A_1),' gesetzt!'])
end

if length(s_0)
% s_0 zu einem Zeilenvektor umformen.
  s_0 = s_0(:).';

% Nullstellen in der rechten s-Halbenene werden auf die linke Halbebene
% gespiegelt
  s_0_sort = find(real(s_0)>0);
  s_0(s_0_sort) = -s_0(s_0_sort)'.';

% Fuer konjugierte Nullstellenpaare sorgen.
  s_0_sort = conjsort(s_0);
  if any( abs( (s_0(s_0_sort).'+s_0')' - 2*s_0 ) > 4*eps*abs(s_0) )
    disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
    disp(['Fensterfunktion ist reell! ',...
          'Daher muessen komplexe Nullstellen des Spektrums'])
    disp('der Basisfunktion paarweise zueinander konjugiert sein!')
    disp('s_0 wurde entsprechend geaendert ( siehe unten )!')
  end
  s_0 = ( s_0(s_0_sort).' + s_0' )' / 2;

% Nullstellen nach steigendem Abstand zu s=0 ordnen
  [dummy,s_0_sort] = sort(abs(s_0));
  s_0 = s_0(s_0_sort(:).');

% Nullstellen paarweise gruppieren
  s_0_sort = conjsort(s_0);
  s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
  while length(s_0_split_couple)
    s_0_split_couple = s_0_split_couple(1);
    s_0_tmp = s_0(s_0_split_couple+1);
    s_0(s_0_split_couple+1) = s_0(s_0_sort(s_0_split_couple));
    s_0(s_0_sort(s_0_split_couple)) = s_0_tmp;
    s_0_tmp = s_0_sort(s_0_split_couple);
    s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple+1);
    s_0_tmp = s_0_sort(s_0_split_couple+1);
    s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple);
    s_0_sort(s_0_split_couple) = s_0_split_couple + 1;
    s_0_sort(s_0_split_couple+1) = s_0_split_couple;
    s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
  end

% Nullstellen, die die sich an die fest vorgegebenen anschliessen,
% werden durch Erhoehung von A_1 beruecksichtigt.
  if 2*A_1 + 2.5 < N 
    s_1 = j*pi*(N-1-2*A_1);
    s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*eps );
  else
    s_A = [];
  end
  while length(s_A)
    s_0([s_A(1),s_0_sort(s_A(1))]) = [];
    A_1 = A_1 + 1;
    s_0_sort = conjsort(s_0);
    if 2*A_1 + 2.5 < N & length(s_0)
      s_1 = j*pi*(N-1-2*A_1);
      s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*eps );
    else
      s_A = [];
    end
  end

% Wenn zu viele Nullstellen angegeben sind, ...
  if length(s_0) > N-1-2*A_1
%   ... werden nur die N-1-2*A_1 ersten Nullstellen von s_0 verwendet.
%   Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
%   wenn auch die konjugierte Nullstelle dabei ist.
    if N > 1 + 2*A_1
      if s_0_sort(N-1-2*A_1) > N-1-2*A_1
        s_0 = s_0(1:N-2-2*A_1);
      else
        s_0 = s_0(1:N-1-2*A_1);
      end
    else
      s_0 = [];
    end
    disp('!!!!!!!!! WARNUNG in FENSTERS.M !!!!!!!')
    if length(s_0) == 0
      disp('Keine Nullstelle von s_0 wird verwendet!')
    elseif length(s_0) == 1
      disp('Nur eine Nullstelle von s_0 wird verwendet!')
    else
      disp(['Nur ',int2str(length(s_0)),...
            ' Nullstellen von s_0 werden verwendet!'])
    end
  end               % Ende: Es wurden zu viele Nullstellen angegeben.

end                 % Ende der Abfrage, ob Nullstellen angegeben wurden.

% Nennergrad-Zaehlergrad-1
A_0 = N-1-2*A_1 - length(s_0);

if len_o == 0          % Damit kann man die Parameter ueberpruefen, ohne
  F_omega == [];       % eine Berechnung durchzufuehren.
  return               % Programm beenden
end

%%%%%%%%% Spezialfall: Hier gibt es eine geschlossene Loesung
if N == 2 & A_0 == 1

% Die einzige Nullstelle der Laplace-Transformierten von f(t), die nicht
% auf der imaginaeren Achse liegt ist -2*pi.
% Die Phase berechnet sich zu
  phi = omega/2 - atan( omega / (2*pi) );

% Das Betragsquadrat ergibt folgendes
  omega_minus = omega/(2*pi) - 1;
  omega_null  = omega/(2*pi);
  omega_plus  = omega/(2*pi) + 1;
  F_minus     = ( abs(omega_minus) < eps );
  F_null      = ( abs(omega_null ) < eps );
  F_plus      = ( abs(omega_plus ) < eps );
  F_all       = ( F_minus | F_null | F_plus );

  F_omega =     ( (~F_all)/pi^2 .* sin(omega/2).^2 + F_all ) .* ...
                ( 1 + omega_null.^2 ) ./ ...
                ( (~F_minus) .* omega_minus.^2 + F_minus ) ./ ...
                ( (~F_null ) .* omega_null .^2 + F_null  ) ./ ...
                ( (~F_plus ) .* omega_plus .^2 + F_plus  );

% Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf der imaginaeren
% Achse im Abstand 2*pi ausser bei 2*pi*[-1:1]. Bei jeder Nullstelle wechselt
% das Vorzeichen.
  F_all = abs(omega_null)-1.5;
  F_all = 0.5 * ( F_all > 0 ) .* F_all + 0.25;
  F_all = 1 - 2 * ( ( F_all - floor(F_all) ) > 0.5 );

% Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
  F_omega = F_all .* sqrt(F_omega);

% Mit dem Phasenallpass exp(-j*phi) multiplizieren
  F_omega =  F_omega .* exp(-j*phi);

  return            % Programm beenden
end                 % Ende Spezialfall  N == 2 & A_0 == 1

%%%%%%%%% Startwerte der Laenge Ms des Cepstrums und des
%%%%%%%%% Bilineartransformationsparameters c festlegen.

% Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
c = (N/2)^(4/3);

% Ms hinreichend gross festlegen.
Ms = -log(eps)/log(2)*2^log(N/3);

% Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
Ms = 2^ceil(log(Ms)/log(2));

% Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
% kann muss die Laenge des Cepstrums mindestens 16 sein.
Ms = max([Ms,16]);

%%%%%%%%% Ausgabe der ueberprueften Werte.

disp('Das Fenster f(t) ist im Intervall [0,1] definiert.')

disp( 'Fensters-AFK ( = f(t) gefaltet mit f(-t) ) hat Nullstellen bei')
disp(['Vielfachen von 1/',int2str(N),'.'])

disp(['Das Spektrum F(omega) des Fensters f(t) hat die erste Nullstelle ',...
      'auf der'])
disp(['imaginaeren Achse bei omega = 2*pi * ',int2str(N-A_1)])
disp( 'und weitere Nullstellen im Abstand 2*pi.')
disp('Das Spektrum des Basisfensters g(t) hat aequidistante Nullstellen auf ')
disp(['der imaginaeren Achse bei omega = pi * ',...
      '[',int2str(N-2*A_1+1),':2:inf].'])

if A_0 == 0

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp( 'beginnen und enden mit einem Sprung.')
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp( 'um eins kleiner als der Nennergrad.')

elseif A_0 == 1

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp( 'beginnen und enden mit einer einfachen Nullstelle.')
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp( 'um zwei kleiner als der Nennergrad.')

elseif A_0 > 1

  disp(['Sowohl die Fensterfunktion f(t) als auch ',...
        'die Basisfensterfunktion g(t)'])
  disp(['beginnen und enden mit einer ',int2str(A_0),'-fachen Nullstelle.'])
  disp( 'Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist')
  disp(['um ',int2str(A_0+1),' kleiner als der Nennergrad.'])

end

if length(s_0) == 0

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat keine ',...
        'weitere Nullstelle.'])

elseif length(s_0) == 1

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat eine ',...
        'weitere Nullstelle bei:'])
  disp(s_0.')

else

  disp(['Das Spektrum der Basisfensterfunktion g(t) hat ',...
        int2str(length(s_0)),' weitere Nullstellen bei:'])
  disp(s_0.')

end

if A_0 == N-1

  disp(['Der Parameter der Bilineartransformation ist c = ',num2str(c),'.'])
  disp( 'Die Berechnung des Cepstrums der Fensterfunktion erfolgt mit einer')
  disp(['FFT_Laenge von ',int2str(Ms),'.'])

else

  disp( 'Der Parameter der Bilineartransformation und die FFT_Laenge bei der')
  disp(['Berechnung des Cepstrums der Fensterfunktion muessen u. U. ',...
        'angepasst werden.'])
  disp('Der Startwert des Parameters der Bilineartransformation ist :')
  disp(['c = ',num2str(c)])
  disp( 'Die Berechnung des Cepstrums der Fensterfunktion beginnt mit einer')
  disp(['FFT_Laenge von ',int2str(Ms),'.'])

end

% Diese Textmatrix wird fuer die Ausgabe gebraucht.
disp_text = ['verringerten  '; ...
             'unveraenderten'; ...
             'vergroesserten'];

%%%%%%%%% Schleife zur Anpassung von Ms und c.
Ms_OK = 0;
while ~Ms_OK

%% Fuer Omegas = 2*pi/Ms*eta mit eta = [0:Ms/2] wird die
%% Summe der Produkte der quadratischen Polynome in Z mit den
%% zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
  eta = [0:Ms/2];

% Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
% akkumuliert.
  F_eta = zeros(1,Ms/2+1);

% Normierungsfaktoren:
% Der Normierungsfaktor des Produkts, das zu Erweiterung auf den Hauptnenner
% benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
% Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_1 = 1 / ( 1 + ( (N-A_1-1)/c )^2 );

% Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
% frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
% der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
  NF_0 = 1 ./ max( [ ( abs( s_0 + j*pi*(1-N) + 2*pi*c ) + ...
                       abs( s_0 + j*pi*(1-N) - 2*pi*c ) ) ; ...
                     ( abs( s_0 + j*pi*(N-1) + 2*pi*c ) + ...
                       abs( s_0 + j*pi*(N-1) - 2*pi*c ) ) ] ).^2;

% Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])

%   Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
%   jedes Summanden fuer jede Frequenz Omegas berechnet.
    F_eta_1 = ones(1,Ms/2+1);

%   Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
%   mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
%   den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
%   Faktoren werden auch gleich die Bilineartransformierten Nullstellen
%   s_0 verarbeitet.
    rho = 0;
    for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

%     Nullstellenpaar vor der Bilineartransformation:  z_1 = j*2*pi*nu_2
%     Nullstellenpaar nach der Bilineartransformation:
%     Z_1 = ( c + j*nu_2 ) / ( c - j*nu_2 )
%     Normierten konstanten Faktor berechnen.
      K_1 = NF_1 * ( 1 + (  nu_2 / c )^2 );
%     Der Winkel der Nullstelle Z_1 ist 2 * atan( nu_2 / c ).
%     Halben Nullstellenwinkel berechnen.
      Psi_1 = atan( nu_2 / c );
%     Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%     und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%     das Betragsquadrat des Nullstellenabstands berechnen, und
%     dieses mit dem kumulativen Produkt multiplizieren.
      F_eta_1 = F_eta_1 .* K_1 .* sin( pi/Ms*eta - Psi_1 ).^2;

%     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%     (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( pi/Ms*(eta-Psi_0*Ms/2/pi) )^2.
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0        
        Z_Z = 2*pi*c + s_0(rho) + j*2*pi*nu_1;
        Z_N = 2*pi*c - s_0(rho) - j*2*pi*nu_1;
%       Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
        abs_Z_Z = abs( Z_Z );
        abs_Z_N = abs( Z_N );
%       Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
%       und dem Winkel des Punktes exp(j*2*pi/Ms*eta) berechnen. Daraus
%       das Betragsquadrat des Nullstellenabstands berechnen, und
%       dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = NF_0(rho) .* F_eta_1 .* ( ( abs_Z_N - abs_Z_Z )^2 + ...
        4 * abs_Z_N * abs_Z_Z * sin( pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
      end             % Ende des Faktors der rho-ten Nullstelle

    end               % Ende des kumulativen Produkts ueber nu_2

%   Summanden akkumulieren.
    F_eta = F_eta + F_eta_1;

  end                 % Ende der Summenschleife ueber nu_1
  fprintf('\r                    \r')

%% Das Cepstrum berechnen:
% Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
  NF = 1/sqrt(max(F_eta)*min(F_eta));
% ... den Logarithmus des normierten Betragsquadrats bilden, ...
  L_eta = log(NF*F_eta);
% ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
% doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
  Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
  Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

%% Falls frei waehlbare Nullstellen angegenben wurden, muss
%% ueberprueft werden, ob die FFT-Laenge bei der Berechnung des
%% Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
%% einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
%% fuer den Rauschsockel abgesunken ist.
  if A_0 ~= N-1

%   Mindestwert des Rauschsockels des Cepstrums abschaetzen.
    sockel = eps / Ms / sqrt(48) * ...
             sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)] ) ) );

%   Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
    grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].*...
             (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

%   obere Grenze der Fehler der inversen FFT bestimmen.
    max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)] ) ) * ...
               eps * ( 2 + log(Ms)/log(2) ) / Ms;

%   Grenze nach unten begrenzen.
    grenze = max([grenze;max_fehl*ones(1,Ms/2)]);

% Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
% plot(1:Ms/2,20*log10(abs([Ceps(2:Ms/2+1);grenze]))), pause

%   Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
    if any( abs(Ceps(2:Ms/2+1)) > grenze )
%     Laenge des Cepstrums war zu klein!

%%    Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
%%    wuerde, wird das Programm abgebrochen
      if 2*Ms > Ms_max
        disp('!!!!!!!!! PROGRAMMABBRUCH in FENSTERS.M !!!!!!!')
        disp('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!')
        disp('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am')
        disp('Anfang des M-Files FENSTERS.M festgelegt ist, oder andere')
        disp('Parameter M, N, A_1 und z_0 verwenden.')
        disp('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der')
        disp('Speicherbedarf und die Rechenzeit extrem gross werden!')
        disp('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders')
        disp('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max')
        disp('zu verzichten. Wenn Sie im M-File FENSTERS.M in der plot-Zeile')
        disp('das Kommentarzeichen % entfernen, koennen Sie sich das Cepstrum')
        disp('und die Grenze, unter der dieses zu bleiben hat, anschauen, um')
        disp('zu sehen, wie weit das Cepstrum davon entfernt ist.')
        F_omega = [];
        z_0 = zeros(1,N-1-2*A_1);
        return     % Programm beenden.
      end          % Ende: Ist Ms zu gross?

%     Berechnung der Funktion, an Hand derer c veraendert wird.
%     Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
%     Cepstrums mindestens 16 sein.
      kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
%     Lage des Maximums dieser Funktion suchen.
      [dummy,womax] = max( kriterium(1:Ms/8+1) );

%     neuen Wert fuer c berechnen.
      delta_c = 1-(womax-1)*16/Ms;
      delta_c = sin( delta_c*pi*(1-delta_c^2/2) )/3;
      c = c*(1-delta_c)/(1+delta_c);

%     FFT-Laenge der Berechnung des Cepstrums verdoppeln.
      Ms = 2*Ms;

%     Meldung ausgeben.
      disp(['Die Laenge der intern verwendeten FFT zur ',...
            'Berechnung des Cepstrums'])
      disp('der Fensterfunktion war zu klein! Neuer Versuch mit der doppelten')
      disp(['FFT_Laenge von ',int2str(Ms),' und dem ',...
            disp_text(1+(delta_c<0)+(delta_c<=0),:)])
      disp(['Parameter c der Bilineartransformation von ',num2str(c),'.'])

    else           % |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.
      Ms_OK = 1;
    end            % Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

% Wenn keine Nullstellen s_0 angegeben wurden, so ist der
% Startwert von Ms und c bereits in Ordnung. 
  else
    Ms_OK = 1;

  end              % Ende: Wurden Nullstellen mit s_0 oder A_1 angegeben?

end                % Ende der Schleife zur dynamischen Anpassung von Ms und c.
disp('Cepstrum berechnet.')
disp('Phase berechnen.')

%%%%%%%%% Berechnung der Phase an den Frequenzen omega.

% omega entspricht nach der Bilineartransformation den Frequenzen
Omegas = 2 * atan(omega/(2*pi*c));

% Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
phi = zeros(1,len_o);

% Zunaechst der ueber das Cepstrum berechnete Anteil:
% Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
% ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
for it = 1:len_o
  fprintf(['\r',int2str(round((it-1)/len_o*100)),' Prozent '])
  phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
end

% Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

% Lineare Phase addieren, so dass f(t) bei t=0 beginnt.
phi = phi + omega/2;
fprintf('\rPhase berechnet.\n')
disp('Betrag berechnen.')

%%%%%%%%% Berechnung von |F(omega)|^2 bei den Frequenzen omega durch
%%%%%%%%% Ueberlagerung der verschobenen Betragsquadratspektren
%%%%%%%%% |G(omega-2*pi*nu_1)|^2.
%%%%%%%%% Zur endgueltigen Normierung wird auch F(0) berechnet.

% Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
% Summanden fuer alle Frequenzen omega zugleich akkumuliert.
F_omega = zeros(1,len_o+1);

% Normierungen:
% Es wird so normiert, dass alle Spektralwerte bis in die Groessenordnung
% von realmin mit der hoechstmoeglichen Genauigkeit berechnet werden.
if N == 2*A_1+1
  NF_1 = 1;
else
  NF_1 = exp(2*log(8)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
end
NF_0 = 1 ./ max( [ abs( s_0 + j*pi*(N-1) ).^2 ; ...
                   abs( s_0 - j*pi*(N-1) ).^2 ] );

% Summenschleife ueber nu_1.
for nu_1 = (1-N)/2:(N-1)/2
  fprintf(['\r',int2str(round((2*nu_1+N-1)/N*50)),' Prozent '])

% verschobene auf 2*pi normierte Frequenzvariable
omega_nu_1 = [omega,0]/(2*pi) - nu_1;

% Der Vektor 2*pi*nu_4 enthaelt die Frequenzen der jeweils zu den
% um 2*pi*nu_1 verschobenen Frequenzen naechstgelegenen doppelten
% Polstelle, die mit einer doppelten Nullstelle gekuerzt wird.
  nu_4 = 2*round(omega_nu_1+(N-1)/2)-N+1;
  nu_4 = ( 1-N+2*A_1 ) .* ( nu_4 < 2*A_1-N ) + ...
         nu_4 .* ( abs(nu_4) < N-2*A_1 ) + ...
         ( N-1-2*A_1 ) .* ( nu_4 > N-2*A_1 );
  nu_4 = nu_4/2;
% d_omega ist der auf 2*pi normierte Frequenzabstand zu der naechsten
% doppelten Polstelle
  d_omega = omega_nu_1 - nu_4;

% Auf dem Vektor F_omega_1 wird das kumulative Produkt der einzelnen
% Faktoren jedes Summanden fuer alle Frequenzen omega zugleich berechnet.
% Die entsprechende periodische si-Funktion bildet den ersten Faktor
% des Vektors F_omega_1
  F_omega_1 = ( abs(d_omega) < eps );
  F_omega_1 = F_omega_1 / eps^2 + (~F_omega_1) .* ...
              ( sin(pi*d_omega) ./ ( pi*eps*d_omega + F_omega_1 ) ).^2;

% Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
% Polstellen auf der imaginaeren Achse. Bei den ersten N-1-2*A_1-A_0
% Polstellen werden auch gleich die Nullstellen s_0 verarbeitet.
  rho = 0;
  for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1
    
%   Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
%   |j*omega-s_0-j*2*pi*nu_1|^2
    rho = rho + 1;
    if rho < N-0.5-2*A_1-A_0
      F_omega_1 = F_omega_1.*NF_0(rho).*abs( j*2*pi*omega_nu_1 - s_0(rho) ).^2;
    end             % Ende des Faktors der rho-ten Nullstelle

%   Die Polstelle bei nu_2*2*pi der Basisfensterfolge die am naehesten bei
%   der um 2*pi*nu_1 verschobenen Frequenz omega liegt wird "ubersprungen.
    nu_3 = nu_2 + ( nu_2 >= nu_4 );
%   Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
    F_omega_1 = F_omega_1 ./ ( NF_1 .* ( omega_nu_1 - nu_3 ).^2 );

  end           % Ende des kumulativen Produkts ueber nu_2

% Summanden akkumulieren
  F_omega = F_omega + F_omega_1;
end                 % Ende der Summenschleife ueber nu_1

% Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf der
% imaginaeren Achse im Abstand 2*pi. Bei jeder Nullstelle wechselt
% das Vorzeichen.
omega_nu_1 = abs([omega,0]/(2*pi))-N+A_1+0.5;
omega_nu_1 = 0.5 * ( omega_nu_1 > 0 ) .* omega_nu_1 + 0.25;
omega_nu_1 = 1 - 2 * ( ( omega_nu_1 - floor(omega_nu_1) ) > 0.5 );

% Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
F_omega = omega_nu_1 .* sqrt(F_omega);

% So normieren, dass F(0) = 1 ist.
F_omega = F_omega(1:len_o) / F_omega(len_o+1);
fprintf('\rBetrag berechnet.\n')

%%%%%%%%% Mit dem Phasenallpass exp(-j*phi) multiplizieren
F_omega =  F_omega .* exp(-j*phi);
disp('Spektrum des Fensters f(t) berechnet.')


==> anc/MATLAB/fenstert.m <==
% Berechnung der kontinuierlichen Fensterfunktion f(t) zum Zeitpunkt t.
% Das Fenster ist ausserhalb des Intervalls 0 <= t < 1 Null.
% Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
% von 2*pi ausser bei den Frequenzen omega = 2*pi*[0:N-1-A_1].
% Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
%
%            N-1-A_1
%             ---,   
%   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(j*2*pi*nu*t)
%             ---'
%          nu=1+A_1-N
%
% darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTERI.M.
%
% Syntax: f_t = fenstert(t,F_nu)
%
%  mit: f_t = berechnete Werte der kontinuierlichen Fensterfunktion.
%         t = Vektor der Zeitpunkte, fuer die die Fensterfunktion berechnet
%             werden soll.
%      F_nu = Fourierreihenkoeffizienten des kontinuierlichen Fensters,
%             wie sie von FENSTERI.M berechnet werden.
%
% Beide Eingabeparameter muessen vorhanden sein.

% Autor H. Repp 28.10.98
%       H. Repp 31.10.2000 MATLAB_5.3

function f_t = fenstert(t,F_nu)

%%%%%%%%% Eingabeparameter ueberpruefen.

% Passt die Anzahl der uebergebenen Parameter?
if nargin ~= 2  
  error('FENSTERT.M braucht zwei Eingabeargumente!')
end

if length(t) == 0
  f_t = [];
  return
end
% Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
t = real(t(:).');

% Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
F_nu = F_nu(:).';

% Fenster vorbereiten.
f_t = zeros(1,length(t));

% Parameter N-A_1 der kontinuierlichen Fensterfunktion
NA = length(F_nu);
if NA == 0
  return
end

F_nu(1) = real(F_nu(1));

%%%%%%%%% Fensterfunktion berechnen
% Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
% Cosinus- und Sinusreihe ueberlagert.
disp('Werte der Fensterfunktion fuer die Zeitpunkte t berechnen.')

% Grundkreisfrequenz * t
O_t = 2*pi*t;

% Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
for nu = NA:-1:2
  fprintf(['\r',int2str(round((NA-nu)/NA*100)),' Prozent '])
  f_t = f_t + 2*real(F_nu(nu))*cos(O_t*(nu-1)) - ...
              2*imag(F_nu(nu))*sin(O_t*(nu-1));
end

% Gleichanteil addieren.
fprintf(['\r',int2str(round((NA-1)/NA*100)),' Prozent '])
f_t = f_t + F_nu(1);

% Werte der Fensterfunktion fuer t<0 und t>=1 zu Null setzen
f_t = f_t .* ( ( t >= 0 ) & ( t < 1 ) );
fprintf('\rFensterfunktion berechnet.\n')


==> anc/MATLAB/readme.txt <==


NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU

seit 13.01.2003

bei FENSTER.M und FENSTERF.m kann mit dem Argument die "info_disp" die 
Bildschimausgabe der Informationen unterdrueckt werden. 



NICHT MEHR GANZ SO NEU   NICHT MEHR GANZ SO NEU   NICHT MEHR GANZ SO NEU

Seit 31.10.2000 Neue Versionen

umgestellt auf MATLAB 5.3.
Bei dieser MATLAB Version arbeiten die "build-in" Funktionen
"length" und "size" auch bei leeren Matrizen und Vektoren korrekt.
Auf die Verwendung von "llength" und "ssize" kann daher verzichtet werden.



SCHON ETWAS AELTER    SCHON ETWAS AELTER    SCHON ETWAS AELTER    SCHON ETWAS AELTER    

Seit 12.11.98 Neue Versionen

Bei der Berechnung der Fourierreihenkoeffizienten wurde auf einige
2-pi-Reduktionen verzichtet, da diese nicht zu der gewuenschten
Erhoehung der Genauigkeit beitrugen.

Die Variable realmin wird nun nicht mehr benoetigt, da die entsprechende
Fehlerabfrage nie eintreten kann.

Bisher wurde ersatzweise eine andere Fensterfolge berechnet,
wenn die Laenge Ms der intern verwendeten FFT den Grenzwert Ms_max
(am Anfang des M-Files auf 2^14 festgesetzt) uebersteigt. Nun
wird stattdessen ein Programmabbruch herbeigefuehrt, bei dem
die Fensterfolge f_k und die Fourierreihenkoeffizienten F_nu als leere
Matrizen zurueckgegeben werden. Der Anwender moege sich dann ueberlegen,
ob er den Grenzwert Ms_max im M-File erhoeht, oder ob er andere
Werte fuer A_1 und/oder z_0 verwenden will.

Neu hinzugekommen sind die beiden M-Files FENSTERA.M FENSTERB.M.
Mit diesen kann man die Fensterautokorrelationsfunktion, bzw. -folge
ueber eine geschlossene, theoretisch exakte Loesung fuer beliebige
Zeitpunkte berechnen.

Die alten Versionen befinden sich nun auf dem Verzeichnis user/mit/repp/fenster_old.


SCHON VIEL AELTER    SCHON VIEL AELTER    SCHON VIEL AELTER    SCHON VIEL AELTER    


Seit 5.3.98 Neue Versionen


Bei allen Programmen, wurde die Genauigkeit der Berechnung erhoeht.

Auch bei Sperrdaempfungen unter -3000 dB treten keine NaNs mehr auf.
Weder in der Fensterfolge, noch im Spektrum. Allenfalls wird das
Spektrum zu Null.

Bei FENSTER.M wurde der fuenfte Parameter geaendert. Mit diesem
kann nun verhindert werden, dass die Fensterfolge berechnet wird,
wenn man lediglich an den Fourierreihenkoeffizienten des Fensters
interressiert ist.

Bei FENSTERF.M und FENSTERS.M wird im Fall N = 2, wenn keine weitere
Nullstelle angegeben wird, eine geschossenen Loesung ausgewertet.

Bei FENSTERI.M und FENSTERS.M koennen jetzt auch die frei waehlbaren
Nullstellen angegeben werden.

Mit FENSTERK.M kann man aus den mit FENSTER.M berechneten Werten
der Fourierreihenkoeffizienten die Fensterfolge fuer beliebige
Zeitpunkte berechnen.

Mit Omega = [] kann man in FENSTERI.M und FENSTERS.M die Parameter
ueberpruefen, ohne die eigentliche Berechnung durchzufuehren.

In FENSTER.M werden nun die Fourierreihenkoeffizienten berechnet, und nicht
mehr die mit der Fensterlaenge multiplizierten Fourierreihenkoeffizienten.
Diese sind nun in FENSTERK.M einzugeben.

FENSTER1.M blieb unveraendert, weil man dieselben Fenster mit FENSTER.M
erzeugen kann, wenn man nur die ersten beiden Parameter angibt.

NUEBERM.M wird nun nicht mehr benoetigt.



ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT



Dieses Programmpaket dient zur Berechnung von Fensterfunktionen und deren
Spektren. In diesen Programmen werden Hilfsprogramme aufgerufen, die
ebenfalls Teil dieses Programmpakets sind, das sich aus folgenden
M-Files zusammensetzt:

FENSTER1.M Programm zur Berechnung des diskreten Fensters f(k) der wahren
           Laenge F-N+1.
FENSTER.M  Programm zur Berechnung des diskreten Fensters f(k) mit frei
           waehlbaren Nullstellen.
FENSTERF.M Programm zur Berechnung des Spektrums F(Omega) des diskreten
           Fensters f(k), das mit FENSTER.M berechnte wird, fuer beliebige
           Frequenzen Omega.
FENSTERI.M Programm zur Berechnung der Fourierreihenkoeffizienten
           F(nu*2*pi) des kontinuierlichen Fensters f(t) fuer nu = [0:N-1].
FENSTERS.M Programm zur Berechnung des Spektrums F(omega) des kontinuierlichen
           Fensters f(t), das durch die mit FENSTERI.M berechneten Fourier-
           reihenkoeffizienten bestimmt ist.
FENSTERT.M Programm zur Berechnung des kontinuierlichen Fensters f(t) aus
           den mit FENSTERI.M berechneten Fourierreihenkoeffizienten fuer
           beliebige Zeitpunkte t.
CONJSORT.M Programm zur Berechnung eines Sortiervektors, der konjugiert
           komplexe Zahlenpaare zuordent.
NUEBERM.M  Programm zur Berechnung die Binomialkoeffizienten.
REALMINI.M Programm zur Berechnung der kleinsten am Rechner darstellbaren Zahl
LLENGTH.M  Programm zur Berechnung der Laenge eines Vektors
SSIZE.M    Programm zur Berechnung der Dimensionen einer Matrix

Die einzelnen Programme seien nun kurz vorgestellt.


FENSTER1.M

Das Programm FENSTER1.M berechnet eine diskrete Fensterfunktion f(k) die
F = M * N Werte lang ist, deren letzte N-1 Werte jedoch Null sind. Die
Parameter M und N sind die Eingabeparameter des Programms. Die Fensterfunktion
besitzt folgende Eigenschaften:

1.) Das Spektrum F(Omega) der Fensterfunktion hat aequidistante Nullstellen
    am Einheitskreis:

                                          2*pi
    F(Omega) = 0     fuer   Omega = nu * ------     mit  nu = [N:F-N]
                                            F  

2.) die Fensterautokorrelationsfunktion ( fq(k) = f(k) gefaltet mit f(-k) ) hat
    aequidistante Nullstellen:

    fq( k ) = 0       fuer k = nu * M  mit ganzzahligem  nu ~= 0

    Gleichbedeutend damit ist die Aussage:

     M-1
    -----
     >     | F( Omega - i*2*pi/M ) |^2 = const.
    -----
    i = 0



FENSTER.M

Das Programm FENSTER.M berechnet aus einer diskreten Basisfensterfunktion
g(k) der Laenge F = M * N eine gleich lange diskrete Fensterfunktion f(k).
Die Parameter M und N sind die ersten zwei Eingabeparameter des Programms.
Die Z-Transformierte der Basisfensterfunktion hat insgesamt F-1 Nullstellen.
F - N + 2 * A_1 Nullstellen liegen aeqidistant am Einheitskreis:

                                  2*pi
G(Omega) = 0  fuer  Omega = nu * ------   mit  nu = [(N+1)/2-A_1:F-(N+1)/2+A_1]
                                    F  

Der Parameter A_1 ist das dritte Eingabeargument des Programms. Fuer A_1
muss gelten:   0 <= A_1 < N/2 .
Die weiteren N - 1 - 2 * A_1 Nullstellen der Z-Transformierten der
Basisfensterfunktion koennen frei gewaehlt werden, und werden als Vektor z_0
im vierten Eingabeargument an des Programm uebergeben. Das Betragsquadrat
des Spektrums der Fensterfunktion f(k) ergibt sich durch Ueberlagerung
aus dem Betragsquadrat des Spektrums der Basisfensterfunktion g(k):

                (N-1)/2
                 -----
| F(Omega) |^2 =  >    | G(Omega-i*2*pi/F) |^2
                 -----
               i=(1-N)/2

Daraus berechnet das Programm die Fensterfunktion f(k) deren Spektrum
ebenfalls aequidistante Nullstellen am Einheitskreis hat:

                                          2*pi
    F(Omega) = 0     fuer   Omega = nu * ------     mit  nu = [N-A_1:F-N+A_1].
                                            F  

Auch die Fensterautokorrelationsfunktion ( fq(k) = f(k) gefaltet mit f(-k) )
hat aequidistante Nullstellen:

    fq( k ) = 0       fuer k = nu * M  mit ganzzahligem  nu ~= 0

Gleichbedeutend damit ist die Aussage:

     M-1
    -----
     >     | F( Omega - i*2*pi/M ) |^2 = const.
    -----
    i = 0

Bei dieser Fensterfunktion f(k) sind die letzten A_0 Werte Null. A_0 ist dabei
die Anzahl der Nullstellen der Z-Transformierten der Basisfensterfunktion bei
z = 0. A_0 wird vom Programm berechnet, und braucht daher nicht uebergeben zu
werden.


FENSTERF.M

Das Programm FENSTERF.M berechnet das Spektrums F(Omega) des diskreten
Fensters f(k), das mit FENSTER.M berechnte wird, fuer beliebige Frequenzen
Omega. Ausser den ersten vier Eingabeparametern, die auch FENSTER.M zur
Festlegung der Fensterfunktion benoetigt, muss als fuenftes Eingabeargument
noch der Vektor der Frequenzen Omega angegeben werden. Bei der Berechnung
des Spektrums wird ein Algorithmus verwendet, der die Werte des Spektrums
unabhaengig von der Frequenz mit groesstmoeglicher relativer Genauigkeit
- ohne Rauschsockel - bestimmt.


FENSTERI.M

Das Programm FENSTER1.M berechnet die Fourierreihenkoeffizienten F(nu*2*pi)
mit nu = [0:N-1] der kontinuierlichen Fensterfunktion f(t) die nur im Bereich
0 <= t < 1 von Null verschieden ist. Die Fensterfunktion besitzt folgende
Eigenschaften:

1.) Das Spektrum F(omega) der Fensterfunktion hat aequidistante Nullstellen
    auf der imaginaeren Achse:

    F(omega) = 0   fuer  omega = nu * 2*pi   mit ganzzahligem  nu ~= [1-N:N-1]

2.) die Fensterautokorrelationsfunktion ( fq(t) = f(t) gefaltet mit f(-t) ) hat
    aequidistante Nullstellen:

    fq( t ) = 0       fuer t = nu * 1/N  mit ganzzahligem  nu ~= 0

    Gleichbedeutend damit ist die Aussage:

     +oo
    -----
     >     | F( omega - i*2*pi*N ) |^2 = const.
    -----
    i = -oo

Der Parameter N ist der Eingabeparameter des Programms.


FENSTERS.M

Das Programm FENSTERS.M berechnet das Spektrums F(omega) des kontinuierlichen
Fensters f(t), das durch die mit FENSTERI.M berechneten Fourierreihen-
koeffizienten festgelegt ist, fuer beliebige Frequenzen omega. Ausser dem
Eingabeparameter N, der auch in FENSTERI.M zur Festlegung der Fensterfunktion
benoetigt wird, muss als zweites Eingabeargument noch der Vektor der Frequenzen
omega angegeben werden. Bei der Berechnung des Spektrums wird ein Algorithmus
verwendet, der die Werte des Spektrums unabhaengig von der Frequenz mit
groesstmoeglicher relativer Genauigkeit - ohne Rauschsockel - bestimmt.


FENSTERT.M

Das Programm FENSTERT.M berechnet die kontinuierliche Fensterfunktion f(t) aus
den mit FENSTERI.M berechneten Fourierreihenkoeffizienten F(nu*2*pi) mit
nu = [0:N-1] fuer beliebige Zeitpunkte t. Der Vektor der Zeitpukte t bildet
das erste Eingabeargument des Programms waehrend die der Vektor der Fourier-
reihenkoeffizienten als zweites Eingabeargument uebergeben wird.


CONJSORT.M

Das Programm CONJSORT.M wird von den Programmen FENSTER.M und FENSTERF.M
benoetigt. Das Eingabeargument ist ein komplexwertiger Vektor, der ausser
reellen Werten nur konjugiert komplexe Wertepaare enthalten sollte. CONJSORT.M
liefert einen Vektor derselben Laenge der zu jedem Wert des Eingabevektors
das zu dem konjugierten Wert naeheste Element des Eingabevektors zuordnet.
Reelle Werte werden daher zu sich selbst zugeordnet, waehrend komplexe Werte
zu ihrem konjugiert komplexen Partner zugeordnet werden. Das Ergebnis ist ein
Zuordnungsvektor, mit dem man, wenn man den Zuordnungsvektor in den Eingabe-
vektor als Index einsetzt, den zum Eingabevektor konjugiert komplexen Vektor
erhaelt.


NUEBERM.M

Das Programm NUEBERM.M wird vom Programm FENSTERI.M benoetigt, und berechnet
die Binomialkoeffizienten.


REALMINI.M

Das Programm REALMINI.M wird von den Programmen FENSTER1.M, FENSTER.M,
FENSTERF.M, FENSTERI.M und FENSTERS.M benoetigt, und berechnet die kleinste
am Rechner darstellbare Zahl. Da bei aelteren Versionen von MATLAB die globale
Variable realmin nicht standardmaessig vorhanden ist, wird hier ein kurzes
Programm angegeben, mit dem realmin berechnet werden kann. Bei diesem Proramm
handelt es sich nicht um ein Funktionsunterprogramm. Vielmehr sind die
Zeilen in REALMINI.M gegebenfalls in einen der M-Files MATLAB.M oder STARTUP.M
aufzunehmen, die beim Programmaufruf von MATLAB automatisch ausgefuehrt werden.
Ersatzweise kann dieses Programm auch als sogenannter Skript M-File vor dem
Aufruf eines der Programmes, das die Variable realmin benoetigt, auf der
Benutzerebene ( also nicht aus einem Funktionsunterprogramm heraus ) durch
Eingabe von realmini aufgerufen werden. Die bis dahin noch nicht existierende
Variable realmin wird dann berechnet, und steht ab dann ueberall in MATLAB
( also auch in Funktionen, an die sie nicht explizit uebergeben wurde;
ahnlich wie die Zahl pi ) zur Verfuegung. Im Gegensatz zu den MATLAB-interen
globalen Variablen ( z. B. pi ) wird realmin mit clear geloescht, so dass nach
dem expliziten Loeschen des Variablenspeichers zuerst REALMINI.M auszufuehren
ist, bevor die Fensterfunktion berechnet werden kann.

Das Programm LLENGTH.M wird von den Programmen CONJSORT.M, FENSTER1.M,
FENSTER.M, FENSTERF.M, FENSTERI.M, FENSTERS.M und FENSTERT.M benoetigt,
und berechnet die Laenge eines Vektors, wobei ein leerer Vektor immer die
Laenge 0 zugewiesen bekommt.

Das Programm SSIZE.M wird von den Programmen CONJSORT.M, FENSTER1.M,
FENSTER.M, FENSTERF.M, FENSTERI.M, FENSTERS.M, FENSTERT.M und LLENGTH.M
benoetigt, und berechnet die Dimension einer Matrix, wobei eine leere Matrix
immer die Dimension 0 X 0 zugewiesen bekommt.


==> anc/SCILAB/conjsort.sci <==
// CONJSORT liefert fuer Vektoren v, die ausser reellen Werten nur konjugiert
//          komplexe Werte enthalten, den Permutationsvektor p, der den
//          Vektor v in der Art umsortiert, dass gilt: v' = v(p).'
//          p ist ein Vektor, der die Elemente von v jeweils sich selbst
//          oder paarweise zuordnet, d.h.: p(m) = n  ==> p(n) = m

// Autor: H. Repp 30.8.1994
//        H. Repp 31.10.2000 MATLAB_5.3
//        H. Repp 24.11.2024 SCILAB_2025.0.0

function p = conjsort(v);
  
  v = v(:).';
  n = length(v);
  if n == 0 then
    p = [];
    return;
  end
  p = zeros(1,n);
  index = 1:n;
  M = abs(ones(n,1)*v - v'*ones(1,n));
  [mincol,irow] = min(M,'r');
  [mini,icol] = min(mincol);
  if irow(icol) == icol then
    p(index(icol)) = index(icol);
    n = n-1;
  else
    p(index(irow(icol))) = index(icol);
    p(index(icol)) = index(irow(icol));
    n = n-2;
  end
  while n > 0
    if irow(icol) == icol then
      M(icol,:) = [];
      M(:,icol) = [];
      index(icol) = [];
    else
      M([icol,irow(icol)],:) = [];
      M(:,[icol,irow(icol)]) = [];
      index([icol,irow(icol)]) = [];
    end
    [mincol,irow] = min(M,'r');
    [mini,icol] = min(mincol);
    if irow(icol) == icol then
      p(index(icol)) = index(icol);
      n = n-1;
    else
      p(index(irow(icol))) = index(icol);
      p(index(icol)) = index(irow(icol));
      n = n-2;
    end
  end
endfunction

==> anc/SCILAB/fenster.sci <==
// Berechnung einer diskreten Fensterfolge f(k), die zum Einsatz im
// Rauschklirrmessverfahren ( RKM ) geeignet ist.
// Das Fenster ist ausser fuer k = [0:F_len-1] mit F_len = M*N immer Null.
// Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
// 2*%pi/F_len ausser bei den Frequenzen Omega = 2*%pi/F_len*[0:N-1-A_1].
// Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi/F_len*nu*k)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Neben der Fensterfolge werden auch die Fourierreihenkoeffizienten
// berechnet. Desweiteren gilt für das Spektrum der Fensterfolge:
//
//              M
//             --,   |                  |2                  2
// die Summe   >     |F(Omega-2*%pi/M*i)|        konstant  M   .
//             --'   |                  |
//             i=0
//
// Die Fenster-AKF ( = f(k) gefaltet mit f(-k) ) hat Nullstellen
// bei Vielfachen von M ( vgl. erste Nyquist-Bedingung ).
//
// Syntax: [f_k,F_nu,N,M,A_1,z_0] = fenster(N,M,A_1,z_0,no_f_k,info_disp)
//
//  mit:    f_k = Berechnete Fensterfolge fuer k = [0:F_len-1].
//         F_nu = Fourierreihenkoeffizienten des Fensters =
//              = ( Spektralwerte bei 2*%pi/F_len*[0:N-A_1-1] )/F_len.
//                F_nu(nu) = Fourierreihenkoeffizient(nu-1) = 
//                         = Fourierreihenkoeffizient(1-nu)' fuer nu = [1:N-A_1]
//            N = Fensterlaengenfaktor: Fensterlaenge F_len= N * M.
//                N muss eine natuerliche Zahl sein.
//            M = DFT-Laenge beim RKM.
//          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfolge,
//                die sich an die fest vorgegebenen Nullstellen bei Vielfachen
//                von 2*%pi/F_len anschliessen ( Voreinstellung: A_1 = 0 ).
//          z_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
//                Basisfensterfolge. Sind zu wenige Nullstellen angegeben,
//                werden diese bei z = 0 ergaenzt.
//                ( Voreinstellung: z_0 = zeros(1,N-1-2*A_1) )
//       no_f_k = Wenn %F, wird f_k berechnet. Sonst werden nur die
//                Parameter ueberprueft, die Werte F_nu berechnet und 
//                f_k wird als leere Matrix (f_k = []) zurueckgegeben.
//                Mit F_nu und F_len = N*M kann man dann mit FENSTERK.SCI
//                die Werte der Fensterfolge fuer beliebige Werte k
//                berechnen ( Voreinstellung: %F ).
//    info_disp = Wenn %T, werden bei normalem Ablauf Informationen am 
//                Bildschirm aus gegeben ( Voreinstellung: %F ). 
//
// Von den Eingabeparametern muessen N und M vorhanden sein. Die nicht
// vorhandenen werden auf die Voreinstellung gesetzt. Die Eingabeparameter
// werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
// Beliebig viele Ausgabeparameter koennen angegeben werden.
//
// Am Anfang des M_Files werden die Parameter F_max, N_max und Ms_max
// festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
// ueberschritten werden. Man erkennt dies, neben der entsprechenden
// Fehlermeldung daran, dass F_nu als leere Matrix zurueckgegeben wird.
// In seltenen Faellen kann es sich als notwendig erweisen, diese
// Grenzwerte im SCI-File zu veraendern.
//
// Siehe auch:  FENSTERF.SCI, FENSTERI.SCI, FENSTERK.SCI, FENSTERS.SCI und FENSTERT.SCI
// Dieses Programm benoetigt den SCI-File CONJSORT.SCI.

// Autor: H. Repp, 12.11.1998
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp, 13.01.2003 info_disp
//        H. Repp, 25.11.2024 SCILAB 2025.0.0

function [f_k,F_nu,N,M,A_1,z_0] = fenster(N,M,A_1,z_0,no_f_k,info_disp)

  // Maximale Laenge der Fensterfolge festlegen. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  F_max = 2^21;

  // Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  N_max = 2^8;

  // Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
  // begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
  // Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  Ms_max = 2^19;

  ////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) < 2 | argn(2) > 6 then
    error('FENSTER.SCI braucht 2 bis 6 Eingabeargumente!')
  end

  // Bildschirmausgabe unterdruecken?
  if argn(2) < 6 then
    info_disp = %F;
  else
    info_disp = ~( info_disp(1) == 0 | info_disp(1) == %F );
  end

  // Nur das F-fache der Fourierreihenkoeffizienten berechnen?
  if argn(2) < 5 then
    no_f_k = %F;
  else
    no_f_k = ~( no_f_k(1) == 0 | no_f_k(1) == %F );
  end

  // M muss eine ganze Zahl groesser gleich 1 sein!
  if length(M) then
    if length(M) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      mprintf('M darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
      M = max([1,round(abs(M(1)))]);
      mprintf('M auf '+string(M)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('M darf keine leere Matrix sein!\n');
    mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
    mprintf('M auf 2 gesetzt!\n');
    M = 2;
  end
  if M ~= max([1,round(abs(M))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
    M = max([1,round(abs(M))]);
    mprintf('M auf '+string(M)+' gesetzt!\n');
  end
  if ~no_f_k & M > F_max then
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('M ist zu gross!\n');
    M = F_max;
    mprintf('M auf '+string(M)+' gesetzt!\n');
  end

  // N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
  // Ms nicht zu gross wird!
  if length(N) then
    if length(N) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      mprintf('N darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('N muss eine natuerliche Zahl sein!\n');
      N = max([1,round(abs(N(1)))]);
      mprintf('N auf '+string(N)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('N darf keine leere Matrix sein!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    mprintf('N auf 1 gesetzt!\n');
    N = 1;
  end
  if N ~= max([1,round(abs(N))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    N = max([1,round(abs(N))]);
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end
  if ( 2^ceil(log(-log(%eps)/log(2)*2^log(N/3)*3.6^(1/M))/log(2)) > Ms_max ) | ...
    ( N > N_max ) | ( ~no_f_k & M*N > F_max ) then
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('N ist zu gross!\n');
    N = min(floor([3*exp(log(-Ms_max/log(%eps)*log(2)/3.6^(1/M))/log(2)), ...
                   N_max,F_max/M]));
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end

  //////////  Entarteter Fall
  if M == 1 then
    // Fenster-AKF muss ein diskreter Dirac-Impuls sein ===>
    // f(k) ist diskreter Dirac-Impuls
    N = 1;
    A_1 = 0;
    z_0 = [];
    if no_f_k then
      f_k = [];
    else
      f_k = 1;
    end
    F_nu = 1;
    mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
    mprintf('M ist 1 ==> f(k) ist diskreter Dirac-Impuls!\n');
    return            // Programm beenden
  end                 // Ende entarteter Fall

  ////////// Trivialer Fall: Rechteckfenster
  if N == 1 then
    if no_f_k then
      f_k = [];
    else
      f_k = ones(1,M);
    end
    F_nu = 1;
    A_1 = 0;
    z_0 = [];
    return            // Programm beenden
  end                 // Ende trivialer Fall

  ////////// Fensterlaenge berechnen.
  F = M*N;

  ////////// Eingabeparameter ueberpruefen ( Fortsetzung ).
  // Wenn nur N und M angegeben werden, ...
  if argn(2) == 2 then

    // ... so werden keine Nullstellen am Einheiskreis, die sich an die vorgegebenen
    // Nullstellen anschliessen, eingefuegt.
    A_1 = 0;

  else                // A_1 wurde angegeben.

    // A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
    if length(A_1) then
      if length(A_1) ~= 1 then
        mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
        mprintf('A_1 darf weder eine Matrix noch ein Vektor sein!\n');
        mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
        A_1 = round(abs(A_1(1)));
        mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
      end
    else
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      mprintf('A_1 darf keine leere Matrix sein!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      mprintf('A_1 auf 0 gesetzt!\n');
      A_1 = 0;
    end
    if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )]) then
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
      mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
    end

  end                 // Ende der Abfrage, ob A_1 angegeben wurde.

  // Wenn keine Nullstellen explizit angegeben wurden, wird angenommen, dass
  // alle N-1-A_1 noch nicht festgelegten Nullstellen auf z=0 liegen sollen.
  if argn(2) < 4 then
    z_0 = [];
  end

  if length(z_0) then
    // z_0 zu einem Zeilenvektor umformen.
    z_0 = z_0(:).';
    // Eliminieren der Nullstellen z_0, die bei Null liegen.
    z_0 = z_0(find(z_0 ~= 0));
  end

  if length(z_0) then
    // Nullstellen ausserhalb des Einheitskreises nach innen spiegeln
    z_0_sort = find(abs(z_0)>1);
    z_0(z_0_sort) = 1 ./ z_0(z_0_sort)'.';

    // Fuer konjugierte Nullstellenpaare sorgen.
    z_0_sort = conjsort(z_0);
    if or( abs( (z_0(z_0_sort).'+z_0')' - 2*z_0 ) > 4*%eps*abs(z_0) ) then
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      mprintf('Fensterfolge ist reell! '+ ...
            'Daher muessen komplexe Nullstellen des Spektrums\n');
      mprintf('der Basisfolge paarweise zueinander konjugiert sein!\n');
      mprintf('z_0 wurde entsprechend geaendert ( siehe unten )!\n');
    end
    z_0 = ( z_0(z_0_sort).' + z_0' )' / 2;

    // Nullstellen nach steigendem Abstand zu z=1 ordnen
    [dummy,z_0_sort] = gsort(abs(z_0-1),'g','i');
    z_0 = z_0(z_0_sort(:).');

    // Nullstellen paarweise gruppieren
    z_0_sort = conjsort(z_0);
    z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
    while length(z_0_split_couple)
      z_0_split_couple = z_0_split_couple(1);
      z_0_tmp = z_0(z_0_split_couple+1);
      z_0(z_0_split_couple+1) = z_0(z_0_sort(z_0_split_couple));
      z_0(z_0_sort(z_0_split_couple)) = z_0_tmp;
      z_0_tmp = z_0_sort(z_0_split_couple);
      z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple+1);
      z_0_tmp = z_0_sort(z_0_split_couple+1);
      z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple);
      z_0_sort(z_0_split_couple) = z_0_split_couple + 1;
      z_0_sort(z_0_split_couple+1) = z_0_split_couple;
      z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
    end

    // Nullstellen, die die sich an die fest vorgegebenen anschliessen,
    // werden durch Erhoehung von A_1 beruecksichtigt.
    if 2*A_1 + 2.5 < N then
      z_1 = exp(%i*%pi/F*(N-1-2*A_1));
      z_A = find( abs( z_0 - z_1 ) < 4*%eps );
    else
      z_A = [];
    end
    while length(z_A)
      z_0([z_A(1),z_0_sort(z_A(1))]) = [];
      A_1 = A_1 + 1;
      z_0_sort = conjsort(z_0);
      if 2*A_1 + 2.5 < N & length(z_0) then
        z_1 = exp(%i*%pi/F*(N-1-2*A_1));
        z_A = find( abs( z_0 - z_1 ) < 4*%eps );
      else
        z_A = [];
      end
    end

    // Wenn zu viele Nullstellen angegeben sind, ...
    if length(z_0) > N-1-2*A_1 then
      // ... werden nur die N-1-2*A_1 ersten Nullstellen von z_0 verwendet.
      // Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
      // wenn auch die konjugierte Nullstelle dabei ist.
      if N > 1 + 2*A_1 then
        if z_0_sort(N-1-2*A_1) > N-1-2*A_1 then
          z_0 = z_0(1:N-2-2*A_1);
        else
          z_0 = z_0(1:N-1-2*A_1);
        end
      else
        z_0 = [];
      end
      mprintf('!!!!!!!!! WARNUNG in FENSTER.SCI !!!!!!!\n');
      if length(z_0) == 0 then
        mprintf('Keine Nullstelle von z_0 wird verwendet!\n');
      elseif length(z_0) == 1 then
        mprintf('Nur eine Nullstelle von z_0 wird verwendet!\n');
      else
        mprintf('Nur '+string(length(z_0))+ ...
              ' Nullstellen von z_0 werden verwendet!\n');
      end
    end               // Ende: Es wurden zu viele Nullstellen angegeben.

  end                 // Ende: Es gibt von Null verschiedene Nullstellen.

  // Anzahl der Nullstellen bei z=0
  A_0 = N-1-2*A_1 - length(z_0);

  ////////// Spezialfall: Hier gibt es eine geschlossene Loesung
  if N == 2 & A_0 == 1 then

    // F(Omega) fuer Omega = 2*%pi/F*[0:1] berechnen.
    F_nu = [1/2,-(1+%i)/4*exp(%i*%pi/M)];

    if no_f_k then
      f_k = [];
    else
      // Berechnung der Fensterfolge
      O_k = %pi/M*[1-M:M];
      f_k = 0.5 * ( 1 + cos(O_k) - sin(O_k) );
      // Letzten Wert der Fensterfolge zu Null setzten.
      f_k(2*M) = 0;
    end
    z_0 = 0;

    return            // Programm beenden
  end                 // Ende Spezialfall

  ////////// Startwerte der Laenge Ms des Cepstrums und des
  ////////// Bilineartransformationsparameters c festlegen.

  // Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
  c = 2/(1+(N/2)^(M/3/(1-M))/tan(%pi/2/M));

  // Startwert fuer Ms hinreichend gross festlegen.
  Ms = -log(%eps)/log(2)*2^log(N/3)*3.6^(1/M);

  // Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
  Ms = 2^ceil(log(Ms)/log(2));

  // Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
  // kann muss die Laenge des Cepstrums mindestens 16 sein.
  Ms = max([Ms,16]);

  ////////// Ausgabe der ueberprueften Werte.

  if info_disp then
    mprintf('Laenge der DFT im Rauschklirrmessverfahren M = '+string(M)+'\n');
    mprintf('Laenge des Fensters f(k):              F_len = '+string(N)+ ...
         ' * '+string(M)+' = '+string(F)+'\n');
    mprintf('Das Spektrum des Fensters f(k) hat die erste Nullstelle '+ ...
         'am Einheitskreis bei\n');
    mprintf('Omega = 2*pi/F_len * '+string(N-A_1)+ ...
         ', und weitere Nullstellen im Abstand 2*pi/F_len.\n');
    mprintf('Das Spektrum des Basisfensters g(k) hat aequidistante Nullstellen am\n');
    mprintf('Einheitskreis bei Omega = pi/F_len * '+ ...
         '['+string(N-2*A_1+1)+':2:'+string(2*F-N+2*A_1-1)+'].\n');

    if A_0 == 0 then

      mprintf('Sowohl die Fensterfolge f(k) als auch '+ ...
           'die Basisfensterfolge g(k)\n');
      mprintf('haben die volle Laenge F_len.\n');
      mprintf('Keine der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegt bei z = 0.\n');

    elseif A_0 == 1 then

      mprintf('Der letzte Wert der Fensterfolge f(k) ist theoretisch Null.\n');
      mprintf('Der letzte Wert der Basisfensterfolge g(k) ist theoretisch Null.\n');
      mprintf('Eine der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegt bei z = 0.\n');

    elseif A_0 > 1 then

      mprintf('Die letzten '+string(A_0)+ ...
           ' Werte der Fensterfolge f(k) sind theoretisch Null.\n');
      mprintf('Die letzten '+string(A_0)+ ...
           ' Werte der Basisfensterfolge g(k) sind theoretisch Null.\n');
      mprintf(string(A_0)+' der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegen bei z = 0.\n');

    end

    if length(z_0) == 0 then

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'keine weitere frei waehlbare\n');
      mprintf('Nullstelle.\n');

    elseif length(z_0) == 1 then

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'ausser den bereits genannten\n');
      mprintf('Nullstellen noch eine weitere Nullstelle bei:\n');
      disp(z_0.')

    else

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'ausser den bereits genannten\n');
      mprintf('Nullstellen noch '+string(length(z_0))+' weitere Nullstellen bei:\n');
      disp(z_0.')

    end

    if A_0 == N-1 then

      mprintf('Der Parameter der Bilineartransformation ist c = '+string(c)+'.\n');
      mprintf('Die Berechnung des Cepstrums der Fensterfolge erfolgt mit einer\n');
      mprintf('FFT_Laenge von '+string(Ms)+'.\n');

    else

      mprintf('Der Parameter der Bilineartransformation und die FFT_Laenge bei der\n');
      mprintf('Berechnung des Cepstrums der Fensterfolge muessen u. U. '+ ...
           'angepasst werden.\n');
      mprintf('Der Startwert des Parameters der Bilineartransformation ist :\n');
      mprintf('c = '+string(c)+'\n');
      mprintf('Die Berechnung des Cepstrums der Fensterfolge beginnt mit einer\n');
      mprintf('FFT_Laenge von '+string(Ms)+'.\n');

    end

    // Diese Textmatrix wird fuer die Ausgabe gebraucht.
    disp_text = ['verringerten  '; ...
                 'unveraenderten'; ...
                 'vergroesserten'];

  end        // Bildschirmausgabe der Informationen

  ////////// Schleife zur Anpassung von Ms und c.
  Ms_OK = %F;
  while ~Ms_OK

    if info_disp then
      close;
      plot2d(cos([0:512]*(2*%pi/512)),sin([0:512]*(2*%pi/512)),1,'074',' ',[-1.1, -1.1, 1.1, 1.1]);
      gcf().axes_size=[600,600];
      nnnn = [(1-N+A_1):(N-1-A_1)];
      nnnn = 2*%pi/F*nnnn + 2*atan(((1-c)*sin(2*%pi/F*nnnn))./(c+2*(1-c)*sin(%pi/F*nnnn).^2));
      plot2d(cos(nnnn), sin(nnnn),-10);
      gca().children(1).children(1).mark_foreground = 5;
      pause
    end

    // Fuer Omegas = 2*%pi/Ms*eta mit eta = [0:Ms/2] wird die
    // Summe der Produkte der quadratischen Polynome in Z mit den
    // zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
    eta = [0:Ms/2];

    // Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
    // akkumuliert.
    F_eta = zeros(1,Ms/2+1);

    // Normierungsfaktoren:
    // Der Normierungsfaktor des Produkts, das zur Erweiterung auf den Hauptnenner
    // benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
    // Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    NF_1 = 1 / ( c^2 + 4 * (1-c) * sin( %pi/F * (N-1-A_1) )^2 );

    // Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
    // frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
    // der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    if isempty(z_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ ( abs( z_0 * exp( %i*%pi/F*(1-N) ) - (1-c) ) + ...
                           abs( 1-(1-c) * z_0 * exp( %i*%pi/F*(1-N) ) ) ) ; ...
                         ( abs( z_0 * exp( %i*%pi/F*(N-1) ) - (1-c) ) + ...
                           abs( 1-(1-c) * z_0 * exp( %i*%pi/F*(N-1) ) ) ) ], 'r' ).^2;
    end

    if info_disp & Ms * N < F_max then
      FFFF = [];
    end

    // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2

      if info_disp then
        mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));
      end

      // Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
      // jedes Summanden fuer jede Frequenz Omegas berechnet.
      F_eta_1 = ones(1,Ms/2+1);

      // Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
      // mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
      // den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
      // Faktoren werden auch gleich die Bilineartransformierten Nullstellen
      // z_0 verarbeitet.
      rho = 0;
      for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

        // Nullstellenpaar vor der Bilineartransformation: z_1 = exp(%i*2*%pi/F*nu_2)
        // Nullstellenpaar nach der Bilineartransformation:
        // Z_1 = ( exp(%i*2*%pi/F*nu_2) - (1-c) ) / ( 1 - (1-c)*exp(%i*2*%pi/F*nu_2) )
        // Normierten konstanten Faktor berechnen.
        K_1 = NF_1 * ( c^2  + 4 * (1-c) * sin( %pi/F * nu_2 )^2 );
        // Der Winkel der Nullstelle Z_1 ist 2*( %pi/F*nu_2 + Psi_1).
        // Anteil Psi_1 des Nullstellenwinkels berechnen.
        Psi_1 = atan(((1-c)*sin(2*%pi/F*nu_2))/(c+2*(1-c)*sin(%pi/F*nu_2)^2));
        // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
        // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
        // das Betragsquadrat des Nullstellenabstands berechnen, und
        // dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* K_1 .* sin( %pi/Ms*eta - %pi/F*nu_2 - Psi_1 ).^2;

        // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        // (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( %pi/Ms*(eta-Psi_0*Ms/2/%pi) )^2.
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          Z_Z = z_0(rho) * exp( %i*2*%pi/F*nu_1 ) - (1-c);
          Z_N = 1 - (1-c) * z_0(rho) * exp(%i*2*%pi/F*nu_1);
          // Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
          abs_Z_Z = abs( Z_Z );
          abs_Z_N = abs( Z_N );
          // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
          // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
          // das Betragsquadrat des Nullstellenabstands berechnen, und
          // dieses mit dem kumulativen Produkt multiplizieren.
          F_eta_1 = F_eta_1 .* NF_0(rho) .* ...
                    ( (abs_Z_N-abs_Z_Z)^2 + 4 * abs_Z_N * abs_Z_Z * ...
                      sin( %pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
        end             // Ende des Faktors der rho-ten Nullstelle

      end               // Ende des kumulativen Produkts ueber nu_2

      // Summanden akkumulieren.
      F_eta = F_eta + F_eta_1;

      if info_disp & Ms * N < F_max then
        FFFF = [FFFF;F_eta_1];
      end

    end                 // Ende der Summenschleife ueber nu_1

    if info_disp & Ms * N < F_max then
      FFFF = [FFFF;F_eta];
      close;
      plot2d(2*%pi/Ms*eta.',10*log10(abs(FFFF.')))
      pause
    end

    if info_disp then
      mprintf('\r                    \r');
    end

    //// Das Cepstrum berechnen:
    // Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
    NF = 1 / sqrt( max(F_eta) * min(F_eta) );
    // ... den Logarithmus des normierten Betragsquadrats bilden, ...
    L_eta = log(NF*F_eta);

    if info_disp then
      close;
      plot2d(2*%pi/Ms*eta,L_eta)
      pause
    end
    // ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
    // doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
    Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
    Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

    // Es wird ueberprueft, ob die FFT-Laenge bei der Berechnung des
    // Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
    // einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
    // fuer den Rauschsockel abgesunken ist.

    // Mindestwert des Rauschsockels des Cepstrums abschaetzen.
    sockel = %eps / Ms / sqrt(48) * ...
             sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)], 'r' ) ) );

    // Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
    grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].* ...
             (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

    // obere Grenze der Fehler der inversen FFT bestimmen.
    max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)], 'r' ) ) * ...
               %eps * ( 2 + log(Ms)/log(2) ) / Ms;

    // Grenze nach unten begrenzen
    grenze = max([grenze;max_fehl*ones(1,Ms/2)], 'r');

    // Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
    if info_disp then
      close;
      plot2d([1:Ms/2],10*log10(abs([Ceps(2:Ms/2+1);grenze].')))
      pause
    end

    // Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
    if or( abs(Ceps(2:Ms/2+1)) > grenze ) then
      // Laenge des Cepstrums war zu klein!

      // Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
      // wuerde, wird das Programm abgebrochen
      if 2*Ms > Ms_max then
        mprintf('!!!!!!!!! PROGRAMMABBRUCH in FENSTER.SCI !!!!!!!\n');
        mprintf('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!\n');
        mprintf('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am\n');
        mprintf('Anfang des SCI-Files FENSTER.SCI festgelegt ist, oder andere\n');
        mprintf('Parameter M, N, A_1 und z_0 verwenden.\n');
        mprintf('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der\n');
        mprintf('Speicherbedarf und die Rechenzeit extrem gross werden!\n');
        mprintf('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders\n');
        mprintf('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max\n');
        mprintf('zu verzichten. Wenn Sie FENSTER.SCI mit info_disp = %%T\n');
        mprintf('aufrufen, koennen Sie sich das Cepstrum und die Grenze,\n');
        mprintf('unter der dieses zu bleiben hat, anschauen, um zu sehen,\n');
        mprintf('wie weit das Cepstrum davon entfernt ist.\n');
        f_k = [];
        F_nu = [];
        z_0 = zeros(1,N-1-2*A_1);
        return     // Programm beenden.
      end          // Ende: Ist Ms zu gross?

      // Berechnung der Funktion, an Hand derer c veraendert wird.
      // Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
      // Cepstrums mindestens 16 sein.
      kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
      // Lage des Maximums dieser Funktion suchen.
      [dummy,womax] = max( kriterium(1:Ms/8+1) );

      // neuen Wert fuer c berechnen.
      delta_c = 1-(womax-1)*16/Ms;
      delta_c = sin( delta_c*%pi*(1-delta_c^2/2) )/3;
      c = c*(1-delta_c)/(1+(1-c)*delta_c);

      // FFT-Laenge der Berechnung des Cepstrums verdoppeln.
      Ms = 2*Ms;

      // Meldung ausgeben.
      if info_disp then
        mprintf('Die Laenge der intern verwendeten FFT zur '+ ...
             'Berechnung des Cepstrums\n');
        mprintf('der Fensterfolge war zu klein! Neuer Versuch mit der doppelten\n');
        mprintf('FFT_Laenge von '+string(Ms)+' und dem '+ ...
             disp_text(1+(delta_c<0)+(delta_c<=0),:)+'\n');
        mprintf('Parameter c der Bilineartransformation von '+string(c)+'.\n');
      end

    else           // |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.

      Ms_OK = %T;

    end            // Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

  end              // Ende der Schleife zur dynamischen Anpassung von Ms und c.

  if info_disp then
    mprintf('Cepstrum berechnet.\n');
    mprintf('Phase berechnen.\n');
  end

  ////////// Berechnung der Phase an den Frequenzen Omega = 2*%pi/F*[1:N-A_1-1].
  nu = [1:N-A_1-1];
  Omega = 2*%pi/F*nu;

  // Omega entspricht nach der Bilineartransformation den Frequenzen
  //                             /      (1-c) * sin(Omega)    \
  // Omegas = Omega + 2 * arctan| ---------------------------- |.
  //                             \ c + 2*(1-c)*sin(Omega/2)^2 /
  Omegas = Omega + 2*atan(((1-c)*sin(Omega))./(c+2*(1-c)*sin(Omega/2).^2));

  // Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
  phi = zeros(1,N-A_1-1);

  // Zunaechst der ueber das Cepstrum berechnete Anteil:
  // Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
  // ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
  for it = 1:N-A_1-1
    phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
  end

  // Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
  phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

  // Lineare Phase addieren, so dass f(k) bei k=0 beginnt.
  phi = phi + ( F - 1 - A_0 ) / 2 * Omega;
  if info_disp then
    mprintf('Phase berechnet.\n');
  end

  ////////// Berechnung von |F(Omega)|^2 bei den Frequenzen Omega = 2*%pi/F*nu
  ////////// mit nu = [0:N-A_1-1] durch Ueberlagerung der verschobenen
  ////////// Betragsquadratspektren |G(Omega-2*%pi/F*nu_1)|^2
  // Falls alle Nullstellen zur zweiten Gruppe gehoeren sind alle Spektralwert
  // betraglich gleich.
  if N == 2*A_1+1 then
    F_nu = ones(1,N-A_1)/N;
  else

    if info_disp then
      mprintf('Betrag berechnen.\n');
    end

    // Zur endgueltigen Normierung wird auch F(0) berechnet.
    nu = [0:N-A_1-1];

    // Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
    // Summanden fuer alle Frequenzen Omega = 2*%pi/F*[0:N-1-A_1] akkumuliert.
    F_nu = zeros(1,N-A_1);

    // Normierungen:
    // Es wird so normiert, dass alle Fourierreihenkoeffizienten bis in die
    // Groessenordnung von realmin mit der hoechstmoeglichen Genauigkeit
    // berechnet werden.
    NF_1 = exp(2*log(8/%pi*F)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
    if isempty(z_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ abs( z_0 * exp(%i*%pi/F*(N-1) ) - 1 ).^2 ; ...
                         abs( z_0 * exp(%i*%pi/F*(1-N) ) - 1 ).^2 ], 'r' );
    end

    // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2
      if info_disp then
        mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));
      end

      //   Initialisieren des Vektors auf dem das kumulative Produkt der einzelnen
      //   Faktoren jedes Summanden einer bestimmten Verschiebung gleichzeitig fuer
      //   alle Frequenzen 2*%pi/F*nu berechnet wird, entweder mit 0 oder mit 1/%eps^2.
      F_nu_1 = ( ( nu < nu_1+N/2-A_1 ) & ( nu > nu_1-N/2+A_1) ) / %eps^2;

      //   Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
      //   Polstellen am Einheitskreis. Bei den ersten N-1-2*A_1-A_0
      //   Polstellen werden auch gleich die Nullstellen z_0 verarbeitet.
      rho = 0;
      for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1

        //     Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        //     (1-|z_0(rho)|)^2+4*|z_0(rho)|*sin(%pi/F*(nu-nu_1)-Winkel(z_0(rho))/2)^2
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          //       Betrag der Nullstelle
          abs_z_0 = abs(z_0(rho));
          //       Halbe Differenz aus dem um 2*%pi/F*nu_1 verschobenen
          //       Nullstellenwinkel und dem Winkel des Punktes exp(%i*2*%pi/F*nu)
          //       berechnen. Daraus das normierte Betragsquadrat des Nullstellenabstands
          //       berechnen, und dieses mit dem kumulativen Produkt multiplizieren.
          F_nu_1 = F_nu_1 .* NF_0(rho) .* ( ( 1-abs_z_0 )^2 + ...
                   4 * abs_z_0 * sin( %pi/F*(nu-nu_1) - angle(z_0(rho))/2 ).^2 );
        end             // Ende des Faktors der rho-ten Nullstelle

        //     Die Polstelle bei nu_2*2*%pi/F der Basisfensterfolge die bei
        //     der Frequenz (nu-nu_1)*2*%pi/F liegt wird uebersprungen.
        nu_3 = nu - nu_1 - nu_2 - ( nu <= nu_1 + nu_2 );
        //     Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
        F_nu_1 = F_nu_1 ./ ( NF_1 .* sin( %pi/F*nu_3 ).^2 );

      end           // Ende des kumulativen Produkts ueber nu_2

      //   Summanden akkumulieren
      F_nu = F_nu + F_nu_1;

    end                 // Ende der Summenschleife ueber nu_1

    // Betrag durch Wurzelziehen berechnen.
    F_nu = sqrt(F_nu);

    // So normieren, dass F(0) = 1/N ist.
    F_nu = F_nu / ( N * F_nu(1) );

    if info_disp then
      mprintf('\rBetrag berechnet.\n');
    end

  end

  ////////// Mit dem Phasenallpass exp(-%i*phi) multiplizieren
  F_nu(2:N-A_1) =  F_nu(2:N-A_1) .* exp(-%i*phi);

  if info_disp then
    mprintf('Fourierreihenkoeffizienten des Fensters berechnet.\n');
  end

  // Nullstellen bei 0 in der richtigen Anzahl im Vektor z_0 einfuegen.
  z_0 = [z_0,zeros(1,A_0)];

  if no_f_k then
    f_k = [];
    return        // Programm beenden.
  end

  ////////// Fensterfolge aus den Fourierreihenkoeffizienten berechnen.
  // Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
  // Cosinus- und Sinusreihe ueberlagert.

  if info_disp then
    mprintf('Werte der Fensterfolge fuer alle Zeitpunkte 0 <= k < F_len berechnen.\n');
  end

  // Fenster vorbereiten.
  f_k = zeros(1,F);

  // Berechnung der benoetigten Abtastwerte der Sinus- und Kosinusfunktion
  si_k = [ 0:2:(F+0.5)/2, ...
           F-[2*floor((F+0.5)/4)+2:2:(3*F+0.5)/2], ...
           [2*floor((3*F+0.5)/4)+2:2:2*F-1]-2*F        ];
  si_k = sin((%pi/F)*si_k);
  co_k = [ F-[0:4:2*F-1], [4*floor((2*F-1)/4)+4:4:4*F-2]-3*F ];
  co_k = sin((%pi/(2*F))*co_k);

  // Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
  for nu = N-A_1-1:-1:1
    if info_disp then
      mprintf('\r%3u Prozent ',round((N-A_1-nu+1)/(N-A_1)*100));
    end
    k_nu = modulo( [0:F-1]*nu, F ) + 1;
    f_k = f_k + 2*real(F_nu(nu+1))*co_k(k_nu) - 2*imag(F_nu(nu+1))*si_k(k_nu);
  end

  // Gleichanteil addieren.
  if info_disp then
    mprintf('\r%3u Prozent ',round((N-A_1-1)/(N-A_1)*100));
  end
  f_k = f_k + 1/N;
  if info_disp then
    mprintf('\rFensterfolge berechnet.\n');
  end

endfunction


==> anc/SCILAB/fenstera.sci <==
// Berechnung der Autokorrelationsfunktion d(t) der kontinuierlichen
// Fensterfunktion zum Zeitpunkt t. Das Fenster ist ausserhalb des
// Intervalls 0 <= t < 1 Null. Daher ist die Fensterautokorrelationsfunktion
// ausserhalb des Intervalls |t| < 1 Null.
// Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
// von 2*%pi ausser bei den Frequenzen omega = 2*%pi*[0:N-1-A_1].
// Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi*nu*t)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTERI.SCI.
//
// Syntax: d_t = fenstera(t,F_nu)
//
//  mit: d_t = berechnete Werte der Autokorrelationsfunktion der
//             kontinuierlichen Fensterfunktion.
//         t = Vektor der Zeitpunkte, fuer die die
//             Fensterautokorrelationsfunktion berechnet werden soll.
//      F_nu = Fourierreihenkoeffizienten des kontinuierlichen Fensters,
//             wie sie von FENSTERI.SCI berechnet werden.
//
// Beide Eingabeparameter muessen vorhanden sein.
//
// Autor: H. Repp  4.11.1998
//        H. Repp 31.10.2000 MATLAB_5.3
//        H. Repp, 1.12.2024 SCILAB 2025.0.0

function d_t = fenstera(t,F_nu)

////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 2 then
    error('FENSTERA.SCI braucht zwei Eingabeargumente!')
  end

  if length(t) == 0 then
    d_t = [];
    return
  end
  // Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
  t = abs(t(:).');

  // Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
  F_nu = F_nu(:).';

  // Fenster vorbereiten.
  d_t = zeros(1,length(t));

  // Parameter N-A_1 der kontinuierlichen Fensterfunktion
  NA = length(F_nu);
  if NA == 0 then
    return
  end

  F_nu(1) = real(F_nu(1));

  // Die Fensterautokorrelationsfunktion laesst sich als Summe einer
  // Sinusreihe in |t| und einer mit dem Faktor (1-|t|) multiplizierten
  // Kosinusreihe in t schreiben.

  //////// Fensterautokorrelationsfunktion berechnen
  mprintf('Werte der Fensterautokorrelationsfunktion fuer die Zeitpunkte t berechnen.\n');

  // Grundkreisfrequenz * |t|
  O_t = 2*%pi*t;

  // Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
  for nu = NA:-1:2
    mprintf('\r%3u Prozent ',round((NA-nu)/NA*100));
    F_sin = real( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ./ ...
                                   [2-NA-nu:-1,1:NA-nu].' ) ) / %pi;
    d_t = d_t + 2*abs(F_nu(nu))^2*cos(O_t*(nu-1)) .* (1-t) + ...
                2*F_sin*sin(O_t*(nu-1));
  end

  // Gleichanteil addieren.
  mprintf('\r%3u Prozent ',round((NA-1)/NA*100));
  d_t = d_t + abs(F_nu(1))^2 * (1-t);

  // Werte der Fensterautokorrelationsfunktion fuer |t| >= 1 zu Null setzen
  d_t = d_t .* ( t < 1 );
  mprintf('\rFensterautokorrelationsfunktion berechnet.\n');

endfunction


==> anc/SCILAB/fensterb.sci <==
// Berechnung der Autokorrelationsfolge d(k) der diskreten Fensterfolge
// zum Zeitpunkt k. Das Fenster ist ausserhalb des Intervalls
// 0 <= k < F_len-1 Null. Daher ist die Fensterautokorrelationsfolge
// ausserhalb des Intervalls |k| < F_len Null.
// Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
// 2*%pi/F_len ausser bei den Frequenzen Omega = 2*%pi/F_len*[0:N-1-A_1].
// Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi/F_len*nu*k)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTER.SCI.
//
// Syntax: d_k = fensterb(k,F_nu,F_len)
//
//  mit: d_k = berechnete Werte der Autokorrelationsfolge der
//             diskreten Fensterfolge.
//         k = Vektor der Zeitpunkte, fuer die die Fensterautokorrelations-
//             folge berechnet werden soll (muss nicht ganzzahlig sein).
//      F_nu = Fourierreihenkoeffizienten des Fensters,
//             wie sie von FENSTER.SCI berechnet werden.
//     F_len = Fensterlaenge = N * M (siehe FENSTER.SCI).
//
// Alle Eingabeparameter muessen vorhanden sein.

// Autor: H. Repp  4.11.1998
//        H. Repp 31.10.2000 MATLAB_5.3
//        H. Repp, 1.12.2024 SCILAB 2025.0.0

function d_k = fensterb(k,F_nu,F)

////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 3 then
    error('FENSTERB.SCI braucht drei Eingabeargumente!')
  end
  
  if length(k) == 0 then
    d_k = [];
    return
  end
  // Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
  k = abs(k(:).');
  
  // Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
  F_nu = F_nu(:).';
  
  // Fenster vorbereiten.
  d_k = zeros(1,length(k));
  
  // Parameter N-A_1 der diskterten Fensterfolge
  NA = length(F_nu);
  if NA == 0 then
    return
  end
  
  F_nu(1) = real(F_nu(1));
  
  // Parameter Fensterlaenge der diskreten Fensterfolge
  F = round(abs(F(1)));
  
  // Parameter M
  M = round( F * F_nu(1) );
  
  // Die Fensterautokorrelationsfolge laesst sich als Summe einer
  // Sinusreihe in |k| und einer mit dem Faktor (F-|k|) multiplizierten
  // Kosinusreihe in k schreiben.
  
  ////////// Fensterautokorrelationsfolge berechnen
  mprintf('Werte der Fensterautokorrelationsfolge fuer die Zeitpunkte k berechnen.\n');
  
  // Grundkreisfrequenz * |k|
  O_k = 2*%pi/F*k;
  
  // Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
  for nu = NA:-1:2
    mprintf('\r%3u Prozent ',round((NA-nu)/NA*100));
    F_sin = real( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ./ ...
                                   tan( %pi/F*[2-NA-nu:-1,1:NA-nu] ).' ) ) / M + ...
            imag( F_nu(nu)' * sum( [F_nu(NA:-1:1)';F_nu([2:nu-1,nu+1:NA]).'] ) ) / M;
    d_k = d_k + 2*abs(F_nu(nu))^2 / M*cos(O_k*(nu-1)) .* (F-k) + ...
                2*F_sin*sin(O_k*(nu-1));
  end
  
  // Gleichanteil addieren.
  mprintf('\r%3u Prozent ',round((NA-1)/NA*100));
  d_k = d_k + abs(F_nu(1))^2 / M * (F-k);
  
  // Werte der Fensterautokorrelationsfolge fuer |k| >= F zu Null setzen
  d_k = d_k .* ( k < F );
  mprintf('\rFensterautokorrelationsfolge berechnet.\n');

endfunction


==> anc/SCILAB/fensterf.sci <==
// Berechnung der Fouriertransformierten F(Omega) einer diskreten
// Fensterfolge f(k), die zum Einsatz im Rauschklirrmessverfahren ( RKM )
// geeignet ist, fuer beliebige Frequenzen Omega.
// Das Fenster ist ausser fuer k = [0:F_len-1] mit F_len = M*N immer Null.
// Das Spektrum des Fensters hat Nullstellen bei Vielfachen von
// 2*%pi/F_len ausser bei den Frequenzen Omega = 2*%pi/F_len*[0:N-1-A_1]. 
// Desweiteren gilt für das Spektrum der Fensterfolge:
//
//              M
//             --,   |                  |2                  2
// die Summe   >     |F(Omega-2*%pi/M*i)|        konstant  M   .
//             --'   |                  |
//             i=0
//
// Syntax: [F_Omega,N,M,A_1,z_0,Omega] = fensterf(N,M,A_1,z_0,Omega,info_disp)
//
// mit: F_Omega = berechnete Werte der Fouriertransformierten der
//                diskreten Fensterfolge bei den Frequenzen Omega.
//            N = Fensterlaengenfaktor: Fensterlaenge F_len = N * M.
//                N muss eine natuerliche Zahl sein.
//            M = DFT-Laenge beim RKM.
//          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfolge,
//                die sich an die vorgegebenen Nullstellen bei Vielfachen
//                von 2*%pi/F_len anschliessen.
//          z_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
//                Basisfensterfolge. Sind zu wenige Nullstellen angegeben,
//                werden diese bei z = 0 ergaenzt.
//        Omega = Vektor der Frequenzwerte, fuer die die Fouriertransformierte
//                der Fensterfolge berechnet werden soll.
//    info_disp = Wenn %T, werden bei normalem Ablauf Informationen am 
//                Bildschirm aus gegeben ( Voreinstellung: %F ). 
//
// Alle Eingabeparameter muessen vorhanden sein. Fuer das "Standard"-Fenster
// sollte "A_1 = 0" und "z_0 = []" gewaehlt werden. Die Eingabeparameter
// werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
// Beliebig viele Ausgabeparameter koennen angegeben werden.
//
// Am Anfang des SCI_Files werden die Parameter N_max und Ms_max
// festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
// ueberschritten werden. Man erkennt dies, neben der entsprechenden
// Fehlermeldung daran, dass F_Omega als leere Matrix zurueckgegeben wird.
// In seltenen Faellen kann es sich als notwendig erweisen, diese
// Grenzwerte im SCI-File zu veraendern.
//
// Siehe auch: FENSTER.SCI, FENSTERI.SCI, FENSTERK.SCI, FENSTERS.SCI und FENSTERT.SCI
// Dieses Programm benoetigt den SCI-File CONJSORT.SCI.

// Autor: H. Repp, 12.11.1998
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp, 13.01.2003 info_disp
//        H. Repp,  1.12.2024 SCILAB 2025.0.0

function [F_Omega,N,M,A_1,z_0,Omega] = fensterf(N,M,A_1,z_0,Omega,info_disp)

  // Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  N_max = 2^8;

  // Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
  // begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
  // Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  Ms_max = 2^19;

  ////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 6 then
    error('FENSTERF.SCI braucht 6 Eingabeargumente!')
  end

  info_disp = ~( info_disp(1) == 0 | info_disp(1) == %F );

  // M muss eine ganze Zahl groesser gleich 1 sein!
  if length(M) then
    if length(M) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
      mprintf('M darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
      M = max([1,round(abs(M(1)))]);
      mprintf('M auf '+string(M)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('M darf keine leere Matrix sein!\n');
    mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
    mprintf('M auf 2 gesetzt!\n');
    M = 2;
  end
  if M ~= max([1,round(abs(M))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('M muss eine ganze Zahl groesser gleich 1 sein!\n');
    M = max([1,round(abs(M))]);
    mprintf('M auf '+string(M)+' gesetzt!\n');
  end

  // N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
  // Ms nicht zu gross wird!
  if length(N) then
    if length(N) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
      mprintf('N darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('N muss eine natuerliche Zahl sein!\n');
      N = max([1,round(abs(N(1)))]);
      mprintf('N auf '+string(N)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('N darf keine leere Matrix sein!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    mprintf('N auf 1 gesetzt!\n');
    N = 1;
  end
  if N ~= max([1,round(abs(N))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    N = max([1,round(abs(N))]);
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end
  if ( 2^ceil(log(-log(%eps)/log(2)*2^log(N/3)*3.6^(1/M))/log(2)) > Ms_max ) | ...
     ( N > N_max ) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('N ist zu gross!\n');
    N = min(floor([3*exp(log(-Ms_max/log(%eps)*log(2)/3.6^(1/M))/log(2)),N_max]));
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end

  // Omega muss ein reeller Zeilenvektor sein.
  Omega = real(Omega(:).');
  len_O = length(Omega);

  // Omega 2-%pi-reduzieren
  Omega = Omega-2*%pi*round(Omega/(2*%pi));

  //////////  Entarteter Fall
  if M == 1 then
    // Fenster-AKF muss ein diskreter Dirac-Impuls sein ===>
    // f(k) ist diskreter Dirac-Impuls
    N = 1;
    A_1 = 0;
    z_0 = [];
    F_Omega = ones(1,len_O);
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('M ist 1 ==> f(k) ist diskreter Dirac-Impuls!\n');
    return            // Programm beenden
  end                 // Ende entarteter Fall

  ////////// Trivialer Fall: Rechteckfenster
  if N == 1 then
    A_1 = 0;
    z_0 = [];

    if len_O then

      // Der Betrag ist die periodisch fortgesetzte si-Funktion.
      F_Omega = ( abs(Omega) < %eps/M );
      F_Omega = M * F_Omega + (~F_Omega) .* ...
                ( sin(M/2*Omega) ./ ( sin(Omega/2) + F_Omega ) );

      // Lineare Phase so, dass f(k) bei k = 0 beginnt.
      F_Omega = F_Omega .* exp(-%i*(M-1)/2*Omega);

    else

      F_Omega = [];

    end

    return            // Programm beenden
  end                 // Ende trivialer Fall

  ////////// Fensterlaenge berechnen.
  F = M*N;

  ////////// Eingabeparameter ueberpruefen ( Fortsetzung ).
  // A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
  if length(A_1) then
    if length(A_1) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
      mprintf('A_1 darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      A_1 = round(abs(A_1(1)));
      mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('A_1 darf keine leere Matrix sein!\n');
    mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
    mprintf('A_1 auf 0 gesetzt!\n');
    A_1 = 0;
  end
  if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
    mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
    A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
    mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
  end

  if length(z_0) then
    // z_0 zu einem Zeilenvektor umformen.
    z_0 = z_0(:).';
    // Eliminieren der Nullstellen z_0, die bei Null liegen.
    z_0 = z_0(find(z_0 ~= 0));
  end

  if length(z_0) then
    // Nullstellen ausserhalb des Einheitskreises nach innen spiegeln
    z_0_sort = find(abs(z_0)>1);
    z_0(z_0_sort) = 1 ./ z_0(z_0_sort)'.';

    // Fuer konjugierte Nullstellenpaare sorgen.
    z_0_sort = conjsort(z_0);
    if or( abs( (z_0(z_0_sort).'+z_0')' - 2*z_0 ) > 4*%eps*abs(z_0) ) then
      mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
      mprintf('Fensterfolge ist reell! '+ ...
            'Daher muessen komplexe Nullstellen des Spektrums\n');
      mprintf('der Basisfolge paarweise zueinander konjugiert sein!\n');
      mprintf('z_0 wurde entsprechend geaendert ( siehe unten )!\n');
    end
    z_0 = ( z_0(z_0_sort).' + z_0' )' / 2;

    // Nullstellen nach steigendem Abstand zu z=1 ordnen
    [dummy,z_0_sort] = gsort(abs(z_0-1),'g','i');
    z_0 = z_0(z_0_sort(:).');

    // Nullstellen paarweise gruppieren
    z_0_sort = conjsort(z_0);
    z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
    while length(z_0_split_couple)
      z_0_split_couple = z_0_split_couple(1);
      z_0_tmp = z_0(z_0_split_couple+1);
      z_0(z_0_split_couple+1) = z_0(z_0_sort(z_0_split_couple));
      z_0(z_0_sort(z_0_split_couple)) = z_0_tmp;
      z_0_tmp = z_0_sort(z_0_split_couple);
      z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple+1);
      z_0_tmp = z_0_sort(z_0_split_couple+1);
      z_0_sort(z_0_tmp) = z_0_sort(z_0_split_couple);
      z_0_sort(z_0_split_couple) = z_0_split_couple + 1;
      z_0_sort(z_0_split_couple+1) = z_0_split_couple;
      z_0_split_couple = find( z_0_sort > 1.5+[1:length(z_0)] );
    end

    // Nullstellen, die die sich an die fest vorgegebenen anschliessen,
    // werden durch Erhoehung von A_1 beruecksichtigt.
    if 2*A_1 + 2.5 < N then
      z_1 = exp(%i*%pi/F*(N-1-2*A_1));
      z_A = find( abs( z_0 - z_1 ) < 4*%eps );
    else
      z_A = [];
    end
    while length(z_A)
      z_0([z_A(1),z_0_sort(z_A(1))]) = [];
      A_1 = A_1 + 1;
      z_0_sort = conjsort(z_0);
      if 2*A_1 + 2.5 < N & length(z_0) then
        z_1 = exp(%i*%pi/F*(N-1-2*A_1));
        z_A = find( abs( z_0 - z_1 ) < 4*%eps );
      else
        z_A = [];
      end
    end

    // Wenn zu viele Nullstellen angegeben sind, ...
    if length(z_0) > N-1-2*A_1 then
      // ... werden nur die N-1-2*A_1 ersten Nullstellen von z_0 verwendet.
      // Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
      // wenn auch die konjugierte Nullstelle dabei ist.
      if N > 1 + 2*A_1 then
        if z_0_sort(N-1-2*A_1) > N-1-2*A_1 then
          z_0 = z_0(1:N-2-2*A_1);
        else
          z_0 = z_0(1:N-1-2*A_1);
        end
      else
        z_0 = [];
      end
      mprintf('!!!!!!!!! WARNUNG in FENSTERF.SCI !!!!!!!\n');
      if length(z_0) == 0 then
        mprintf('Keine Nullstelle von z_0 wird verwendet!\n');
      elseif length(z_0) == 1 then
        mprintf('Nur eine Nullstelle von z_0 wird verwendet!\n');
      else
        mprintf('Nur '+string(length(z_0))+ ...
              ' Nullstellen von z_0 werden verwendet!\n');
      end
    end               // Ende: Es wurden zu viele Nullstellen angegeben.

  end                 // Ende: Es gibt von Null verschiedene Nullstellen.

  // Anzahl der Nullstellen bei z=0
  A_0 = N-1-2*A_1 - length(z_0);

  if len_O == 0 then     // Damit kann man die Parameter ueberpruefen, ohne
    F_Omega == [];       // eine Berechnung durchzufuehren.
    z_0 = [z_0,zeros(1,A_0)];
    return               // Programm beenden
  end

  ////////// Spezialfall: Hier gibt es eine geschlossene Loesung
  if N == 2 & A_0 == 1 then

    // Die einzige Nullstelle der Z-Transformierten von f(k), die nicht auf dem
    // Einheitskreis liegt, ist (M-c)/(M+c) mit
    c = M * tan(%pi/2/M);

    // Die Phase berechnet sich zu
    phi=(M*N-3)/2*Omega-atan(((M-c)*sin(Omega))./(2*(c+(M-c)*sin(Omega/2).^2)));

    // Das Betragsquadrat ergibt folgendes
    Omega_minus = Omega - %pi/M;
    Omega_plus  = Omega + %pi/M;
    F_minus     = ( abs(Omega_minus) < %eps/2/M );
    F_Omega     = ( abs(Omega      ) < %eps/2/M );
    F_plus      = ( abs(Omega_plus ) < %eps/2/M );
    F_all       = ( F_minus | F_Omega | F_plus );

    F_Omega     = ( (~F_all) .* sin(M*Omega).^2 + M * F_all ) .* ...
                  ( M/(M^2+c^2)*(c^2+(M^2-c^2)*sin(Omega/2).^2) ) ./ ...
                  ( 4*M*(~F_minus) .* sin(Omega_minus/2).^2 + F_minus ) ./ ...
                  ( 4*M*(~F_Omega) .* sin(Omega      /2).^2 + F_Omega ) ./ ...
                  ( 4*M*(~F_plus ) .* sin(Omega_plus /2).^2 + F_plus  );

    F_0         =  c^2/(1+(c/M)^2)/( 2*M*sin(%pi/M/2) )^4;

    // Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf dem Einheitskreis
    // im Abstand %pi/M ausser bei %pi/M*[-1:1]. Bei jeder Nullstelle wechselt
    // das Vorzeichen.
    F_all = abs(M/%pi*Omega)-1.5;
    F_all = 0.5 * ( F_all > 0 ) .* F_all + 0.25;
    F_all = 1 - 2 * ( ( F_all - floor(F_all) ) > 0.5 );

    // Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
    F_Omega = F_all .* sqrt(F_Omega/F_0);

    // Mit dem Phasenallpass exp(-%i*phi) multiplizieren
    F_Omega =  F_Omega .* exp(-%i*phi);

    z_0 = 0;

    return            // Programm beenden
  end                 // Ende Spezialfall

  ////////// Startwerte der Laenge Ms des Cepstrums und des
  ////////// Bilineartransformationsparameters c festlegen.

  // Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
  c = 2/(1+(N/2)^(M/3/(1-M))/tan(%pi/2/M));

  // Startwert fuer Ms hinreichend gross festlegen.
  Ms = -log(%eps)/log(2)*2^log(N/3)*3.6^(1/M);

  // Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
  Ms = 2^ceil(log(Ms)/log(2));

  // Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
  // kann muss die Laenge des Cepstrums mindestens 16 sein.
  Ms = max([Ms,16]);

  ////////// Ausgabe der ueberprueften Werte.

  if info_disp then
    mprintf('Laenge der DFT im Rauschklirrmessverfahren M = '+string(M)+'\n');
    mprintf('Laenge des Fensters f(k):              F_len = '+string(N)+ ...
         ' * '+string(M)+' = '+string(F)+'\n');
    mprintf('Das Spektrum des Fensters f(k) hat die erste Nullstelle '+ ...
         'am Einheitskreis bei\n');
    mprintf('Omega = 2*pi/F_len * '+string(N-A_1)+ ...
         ', und weitere Nullstellen im Abstand 2*pi/F_len.\n');
    mprintf('Das Spektrum des Basisfensters g(k) hat aequidistante Nullstellen am\n');
    mprintf('Einheitskreis bei Omega = pi/F_len * '+ ...
         '['+string(N-2*A_1+1)+':2:'+string(2*F-N+2*A_1-1)+'].\n');

    if A_0 == 0 then

      mprintf('Sowohl die Fensterfolge f(k) als auch '+ ...
           'die Basisfensterfolge g(k)\n');
      mprintf('haben die volle Laenge F_len.\n');
      mprintf('Keine der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegt bei z = 0.\n');

    elseif A_0 == 1 then

      mprintf('Der letzte Wert der Fensterfolge f(k) ist theoretisch Null.\n');
      mprintf('Der letzte Wert der Basisfensterfolge g(k) ist theoretisch Null.\n');
      mprintf('Eine der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegt bei z = 0.\n');

    elseif A_0 > 1 then

      mprintf('Die letzten '+string(A_0)+ ...
           ' Werte der Fensterfolge f(k) sind theoretisch Null.\n');
      mprintf('Die letzten '+string(A_0)+ ...
           ' Werte der Basisfensterfolge g(k) sind theoretisch Null.\n');
      mprintf(string(A_0)+' der frei waehlbaren Nullstellen des Spektrums der\n');
      mprintf('Basisfensterfolge g(k) liegen bei z = 0.\n');

    end

    if length(z_0) == 0 then

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'keine weitere frei waehlbare\n');
      mprintf('Nullstelle.\n');

    elseif length(z_0) == 1 then

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'ausser den bereits genannten\n');
      mprintf('Nullstellen noch eine weitere Nullstelle bei:\n');
      disp(z_0.')

    else

      mprintf('Das Spektrum der Basisfensterfolge g(k) hat '+ ...
           'ausser den bereits genannten\n');
      mprintf('Nullstellen noch '+string(length(z_0))+' weitere Nullstellen bei:\n');
      disp(z_0.')

    end

    if A_0 == N-1 then

      mprintf('Der Parameter der Bilineartransformation ist c = '+string(c)+'.\n');
      mprintf('Die Berechnung des Cepstrums der Fensterfolge erfolgt mit einer\n');
      mprintf('FFT_Laenge von '+string(Ms)+'.\n');

    else

      mprintf('Der Parameter der Bilineartransformation und die FFT_Laenge bei der\n');
      mprintf('Berechnung des Cepstrums der Fensterfolge muessen u. U. '+ ...
           'angepasst werden.\n');
      mprintf('Der Startwert des Parameters der Bilineartransformation ist :\n');
      mprintf('c = '+string(c)+'\n');
      mprintf('Die Berechnung des Cepstrums der Fensterfolge beginnt mit einer\n');
      mprintf('FFT_Laenge von '+string(Ms)+'.\n');

    end

    // Diese Textmatrix wird fuer die Ausgabe gebraucht.
    disp_text = ['verringerten  '; ...
                 'unveraenderten'; ...
                 'vergroesserten'];

  end        // Bildschirmausgabe der Informationen

  ////////// Schleife zur Anpassung von Ms und c.
  Ms_OK = %F;
  while ~Ms_OK

    if info_disp then
      close;
      plot2d(cos([0:512]*(2*%pi/512)),sin([0:512]*(2*%pi/512)),1,'074',' ',[-1.1, -1.1, 1.1, 1.1]);
      gcf().axes_size=[600,600];
      nnnn = [(1-N+A_1):(N-1-A_1)];
      nnnn = 2*%pi/F*nnnn + 2*atan(((1-c)*sin(2*%pi/F*nnnn))./(c+2*(1-c)*sin(%pi/F*nnnn).^2));
      plot2d(cos(nnnn), sin(nnnn),-10);
      gca().children(1).children(1).mark_foreground = 5;
      pause
    end

    // Fuer Omegas = 2*%pi/Ms*eta mit eta = [0:Ms/2] wird die
    // Summe der Produkte der quadratischen Polynome in Z mit den
    // zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
    eta = [0:Ms/2];

    // Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
    // akkumuliert.
    F_eta = zeros(1,Ms/2+1);

    // Normierungsfaktoren:
    // Der Normierungsfaktor des Produkts, das zur Erweiterung auf den Hauptnenner
    // benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
    // Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    NF_1 = 1 / ( c^2 + 4 * (1-c) * sin( %pi/F * (N-1-A_1) )^2 );

    // Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
    // frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
    // der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    if isempty(z_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ ( abs( z_0 * exp( %i*%pi/F*(1-N) ) - (1-c) ) + ...
                           abs( 1-(1-c) * z_0 * exp( %i*%pi/F*(1-N) ) ) ) ; ...
                         ( abs( z_0 * exp( %i*%pi/F*(N-1) ) - (1-c) ) + ...
                           abs( 1-(1-c) * z_0 * exp( %i*%pi/F*(N-1) ) ) ) ], 'r' ).^2;
    end

    if info_disp then
      FFFF = [];
    end

    // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2

      if info_disp then
        mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));
      end

      // Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
      // jedes Summanden fuer jede Frequenz Omegas berechnet.
      F_eta_1 = ones(1,Ms/2+1);

      // Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
      // mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
      // den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
      // Faktoren werden auch gleich die Bilineartransformierten Nullstellen
      // z_0 verarbeitet.
      rho = 0;
      for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

        // Nullstellenpaar vor der Bilineartransformation: z_1 = exp(%i*2*%pi/F*nu_2)
        // Nullstellenpaar nach der Bilineartransformation:
        // Z_1 = ( exp(%i*2*%pi/F*nu_2) - (1-c) ) / ( 1 - (1-c)*exp(%i*2*%pi/F*nu_2) )
        // Normierten konstanten Faktor berechnen.
        K_1 = NF_1 * ( c^2  + 4 * (1-c) * sin( %pi/F * nu_2 )^2 );
        // Der Winkel der Nullstelle Z_1 ist 2*( %pi/F*nu_2 + Psi_1).
        // Anteil Psi_1 des Nullstellenwinkels berechnen.
        Psi_1 = atan(((1-c)*sin(2*%pi/F*nu_2))/(c+2*(1-c)*sin(%pi/F*nu_2)^2));
        // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
        // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
        // das Betragsquadrat des Nullstellenabstands berechnen, und
        // dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* K_1 .* sin( %pi/Ms*eta - %pi/F*nu_2 - Psi_1 ).^2;

        // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        // (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( %pi/Ms*(eta-Psi_0*Ms/2/%pi) )^2.
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          Z_Z = z_0(rho) * exp( %i*2*%pi/F*nu_1 ) - (1-c);
          Z_N = 1 - (1-c) * z_0(rho) * exp(%i*2*%pi/F*nu_1);
          // Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
          abs_Z_Z = abs( Z_Z );
          abs_Z_N = abs( Z_N );
          // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
          // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
          // das Betragsquadrat des Nullstellenabstands berechnen, und
          // dieses mit dem kumulativen Produkt multiplizieren.
          F_eta_1 = F_eta_1 .* NF_0(rho) .* ...
                    ( (abs_Z_N-abs_Z_Z)^2 + 4 * abs_Z_N * abs_Z_Z * ...
                      sin( %pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
        end             // Ende des Faktors der rho-ten Nullstelle

      end               // Ende des kumulativen Produkts ueber nu_2

      // Summanden akkumulieren.
      F_eta = F_eta + F_eta_1;

      if info_disp then
        FFFF = [FFFF;F_eta_1];
      end

    end                 // Ende der Summenschleife ueber nu_1

    if info_disp then
      FFFF = [FFFF;F_eta];
      close;
      plot2d(2*%pi/Ms*eta.',10*log10(abs(FFFF.')))
      pause
    end

    if info_disp then
      mprintf('\r                    \r');
    end

    //// Das Cepstrum berechnen:
    // Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
    NF = 1 / sqrt( max(F_eta) * min(F_eta) );
    // ... den Logarithmus des normierten Betragsquadrats bilden, ...
    L_eta = log(NF*F_eta);

    if info_disp then
      close;
      plot2d(2*%pi/Ms*eta,L_eta)
      pause
    end
    // ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
    // doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
    Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
    Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

    // Es wird ueberprueft, ob die FFT-Laenge bei der Berechnung des
    // Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
    // einer Grenze bleiben, die bei Omegas = %pi auf einen Schaetzwert
    // fuer den Rauschsockel abgesunken ist.

    // Mindestwert des Rauschsockels des Cepstrums abschaetzen.
    sockel = %eps / Ms / sqrt(48) * ...
             sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)], 'r' ) ) );

    // Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
    grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].* ...
             (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

    // obere Grenze der Fehler der inversen FFT bestimmen.
    max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)], 'r' ) ) * ...
               %eps * ( 2 + log(Ms)/log(2) ) / Ms;

    // Grenze nach unten begrenzen
    grenze = max([grenze;max_fehl*ones(1,Ms/2)], 'r');

    // Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
    if info_disp then
      close;
      plot2d([1:Ms/2],10*log10(abs([Ceps(2:Ms/2+1);grenze].')))
      pause
    end

    // Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
    if or( abs(Ceps(2:Ms/2+1)) > grenze ) then
      // Laenge des Cepstrums war zu klein!

      // Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
      // wuerde, wird das Programm abgebrochen
      if 2*Ms > Ms_max then
        mprintf('!!!!!!!!! PROGRAMMABBRUCH in FENSTERF.SCI !!!!!!!\n');
        mprintf('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!\n');
        mprintf('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am\n');
        mprintf('Anfang des SCI-Files FENSTERF.SCI festgelegt ist, oder andere\n');
        mprintf('Parameter M, N, A_1 und z_0 verwenden.\n');
        mprintf('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der\n');
        mprintf('Speicherbedarf und die Rechenzeit extrem gross werden!\n');
        mprintf('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders\n');
        mprintf('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max\n');
        mprintf('zu verzichten. Wenn Sie FENSTERF.SCI mit info_disp = %%T\n');
        mprintf('aufrufen, koennen Sie sich das Cepstrum und die Grenze,\n');
        mprintf('unter der dieses zu bleiben hat, anschauen, um zu sehen,\n');
        mprintf('wie weit das Cepstrum davon entfernt ist.\n');
        F_Omega = [];
        z_0 = zeros(1,N-1-2*A_1);
        return     // Programm beenden.
      end          // Ende: Ist Ms zu gross?

      // Berechnung der Funktion, an Hand derer c veraendert wird.
      // Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
      // Cepstrums mindestens 16 sein.
      kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
      // Lage des Maximums dieser Funktion suchen.
      [dummy,womax] = max( kriterium(1:Ms/8+1) );

      // neuen Wert fuer c berechnen.
      delta_c = 1-(womax-1)*16/Ms;
      delta_c = sin( delta_c*%pi*(1-delta_c^2/2) )/3;
      c = c*(1-delta_c)/(1+(1-c)*delta_c);

      // FFT-Laenge der Berechnung des Cepstrums verdoppeln.
      Ms = 2*Ms;

      // Meldung ausgeben.
      if info_disp then
        mprintf('Die Laenge der intern verwendeten FFT zur '+ ...
             'Berechnung des Cepstrums\n');
        mprintf('der Fensterfolge war zu klein! Neuer Versuch mit der doppelten\n');
        mprintf('FFT_Laenge von '+string(Ms)+' und dem '+ ...
             disp_text(1+(delta_c<0)+(delta_c<=0),:)+'\n');
        mprintf('Parameter c der Bilineartransformation von '+string(c)+'.\n');
      end

    else           // |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.

      Ms_OK = %T;

    end            // Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

  end              // Ende der Schleife zur dynamischen Anpassung von Ms und c.

  if info_disp then
    mprintf('Cepstrum berechnet.\n');
    mprintf('Phase berechnen.\n');
  end

  ////////// Berechnung der Phase an den Frequenzen Omega.

  // Omega entspricht nach der Bilineartransformation den Frequenzen
  //                             /      (1-c) * sin(Omega)    \
  // Omegas = Omega + 2 * arctan| ---------------------------- |.
  //                             \ c + 2*(1-c)*sin(Omega/2)^2 /
  Omegas = Omega + 2*atan(((1-c)*sin(Omega))./(c+2*(1-c)*sin(Omega/2).^2));

  // Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
  phi = zeros(1,len_O);

  // Zunaechst der ueber das Cepstrum berechnete Anteil:
  // Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
  // ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
  for it = 1:len_O
    if info_disp then
      mprintf('\r%3u Prozent ',round((it-1)/len_O*100));
    end
    phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
  end

  // Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
  phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

  // Lineare Phase addieren, so dass f(k) bei k=0 beginnt.
  phi = phi + ( F - 1 - A_0 ) / 2 * Omega;
  if info_disp then
    mprintf('\rPhase berechnet.\n');
    mprintf('Betrag berechnen.\n');
  end
  ////////// Berechnung von |F(Omega)|^2 bei den Frequenzen Omega durch
  ////////// Ueberlagerung der verschobenen Betragsquadratspektren
  ////////// |G(Omega-2*%pi/F*nu_1)|^2.

  // Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
  // Summanden fuer alle Frequenzen Omega zugleich akkumuliert.
  // Zur endgueltigen Normierung wird auch F(0) berechnet.
  F_Omega = zeros(1,len_O+1);

  // Normierungen:
  // Es wird so normiert, dass alle Spektralwerte bis in die Groessenordnung
  // von realmin mit der hoechstmoeglichen Genauigkeit berechnet werden.
  if N == 2*A_1+1 then
    NF_1 = 1;
  else
    NF_1 = exp(2*log(8/%pi*F)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
  end
  if isempty(z_0) then
    NF_0 = [];
  else
    NF_0 = 1 ./ max( [ abs( z_0 * exp(%i*%pi/F*(N-1) ) - 1 ).^2 ; ...
                       abs( z_0 * exp(%i*%pi/F*(1-N) ) - 1 ).^2 ], 'r' );
  end

  // Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    if info_disp then
      mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));
    end
    // 2-%pi-reduzierte verschobene Frequenzvariable
    Omega_nu_1 = [Omega,0]/(2*%pi) - nu_1/F;
    Omega_nu_1 = (2*%pi) * ( Omega_nu_1 - round(Omega_nu_1) );

    // Der Vektor 2*%pi/F*nu_4 enthaelt die Frequenzen der jeweils zu den
    // um 2*%pi/F*nu_1 verschobenen Frequenzen naechstgelegenen doppelten
    // Polstelle, die mit einer doppelten Nullstelle gekuerzt wird.
    nu_4 = 2 * round( F/(2*%pi) * Omega_nu_1 + (N-1)/2 ) - N + 1;
    nu_4 = ( 1-N+2*A_1 ) .* ( nu_4 < 2*A_1-N ) + ...
           nu_4 .* ( abs(nu_4) < N-2*A_1 ) + ...
           ( N-1-2*A_1 ) .* ( nu_4 > N-2*A_1 );
    nu_4 = nu_4/2;
    // d_Omega ist der Frequenzabstand zu der naechsten doppelten Polstelle
    d_Omega = Omega_nu_1 - 2*%pi/F*nu_4;

    // Auf dem Vektor F_Omega_1 wird das kumulative Produkt der einzelnen
    // Faktoren jedes Summanden fuer alle Frequenzen Omega zugleich berechnet.
    // Die entsprechende periodische si-Funktion bildet den ersten Faktor
    // des Vektors F_Omega_1
    F_Omega_1 = ( abs(d_Omega) < %eps/F );
    F_Omega_1 = F_Omega_1/ %eps^2 + (~F_Omega_1) .* ...
                ( sin(F/2*d_Omega) ./ ( F*%eps*sin(d_Omega/2) + F_Omega_1 ) ).^2;

    // Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
    // Polstellen am Einheitskreis. Bei den ersten N-1-2*A_1-A_0
    // Polstellen werden auch gleich die Nullstellen z_0 verarbeitet.
    rho = 0;
    for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1

      // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
      // (1-|z_0(rho)|)^2+4*|z_0(rho)|*sin(Omega/2-%pi/F*nu_1-Winkel(z_0(rho))/2)^2
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0 then
        // Betrag der Nullstelle
        abs_z_0 = abs(z_0(rho));
        // Differenz aus dem um 2*%pi/F*nu_1 verschobenen Nullstellenwinkel und
        // dem Winkel des Punktes exp(%i*2*%pi/F*nu) berechnen. Aus der halben
        // Winkeldifferenz das normierte Betragsquadrat des Nullstellenabstands
        // berechnen, und dieses mit dem kumulativen Produkt multiplizieren.
        F_Omega_1 = F_Omega_1 .* NF_0(rho) .* ( ( 1-abs_z_0 )^2 + ...
                    4 * abs_z_0 * sin( (Omega_nu_1-angle(z_0(rho))) / 2 ).^2 );
      end             // Ende des Faktors der rho-ten Nullstelle

      // Die Polstelle bei nu_2*2*%pi/F der Basisfensterfolge die am naehesten bei
      // der um 2*%pi/F*nu_1 verschobenen Frequenz Omega liegt wird "ubersprungen.
      nu_3 = nu_2 + ( nu_2 >= nu_4 );
      // Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
      F_Omega_1 = F_Omega_1 ./ ( NF_1 .* sin( Omega_nu_1/2-%pi/F*nu_3 ).^2 );

    end           // Ende des kumulativen Produkts ueber nu_2

    // Summanden akkumulieren
    F_Omega = F_Omega + F_Omega_1;

  end                 // Ende der Summenschleife ueber nu_1

  // Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf dem
  // Einheitskreis im Abstand 2*%pi/F. Bei jeder Nullstelle wechselt
  // das Vorzeichen.
  Omega_nu_1 = abs( F / (2*%pi) * [Omega,0] ) - N + A_1 + 0.5;
  Omega_nu_1 = 0.5 * ( Omega_nu_1 > 0 ) .* Omega_nu_1 + 0.25;
  Omega_nu_1 = 1 - 2 * ( ( Omega_nu_1 - floor(Omega_nu_1) ) > 0.5 );

  // Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
  F_Omega = Omega_nu_1 .* sqrt(F_Omega);

  // So normieren, dass F(0) = M ist.
  F_Omega = ( M / F_Omega(len_O+1) ) * F_Omega(1:len_O);

  if info_disp then
    mprintf('\rBetrag berechnet.\n');
  end

  ////////// Mit dem Phasenallpass exp(-%i*phi) multiplizieren
  F_Omega =  F_Omega .* exp(-%i*phi);

  if info_disp then
    mprintf('Spektrum des Fensters f(k) berechnet.\n');
  end

  // Nullstellen bei 0 in der richtigen Anzahl im Vektor z_0 einfuegen.
  z_0 = [z_0,zeros(1,A_0)];

endfunction


==> anc/SCILAB/fensteri.sci <==
// Berechnung der Fourierreihenkoeffizienten der kontinuierlichen
// Fensterfunktion f(t). Das Fenster ist ausserhalb des Intervalls [0,1] Null.
// Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
// von 2*%pi ausser bei den Frequenzen omega = 2*%pi*[0:N-1-A_1].
// Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi*nu*t)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Die Fourierreihenkoeffizienten werden berechnet.
// Mit dem Programm FENSTERT.SCI kann man mit Hilfe der Fourierreihenkoeffizienten
// die Fensterfunktion fuer beliebige Zeitpunkte t berechnen. Desweiteren ist
//
//             +oo
//             --,   |                  |2
// die Summe   >     |F(omega-2*%pi*N*i)|        konstant  1.
//             --'   |                  |
//            i=-oo
//
// Syntax: [F_nu,N,A_1,s_0] = fensteri(N,A_1,s_0)
//
// mit:    F_nu = Fourierreihenkoeffizienten des Fensters = F(2*%pi*[0:N-1-A_1]).
//                F_nu(nu) = Fourierreihenkoeffizient(nu-1) = 
//                         = Fourierreihenkoeffizient(1-nu)' fuer nu = [1:N-A_1]
//            N = Die Fenster-AKF ( = f(t) gefaltet mit f(-t) ) hat Nullstellen
//                bei Vielfachen von 1/N ( vergl. erste Nyquist-Bedingung ).
//                N muss eine natuerliche Zahl sein.
//          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfunktion,
//                die sich an die fest vorgegebenen Nullstellen bei Vielfachen
//                von 2*%pi anschliessen ( Voreinstellung: A_1 = 0 ).
//          s_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
//                Basisfensterfunktion ( Voreinstellung: s_0 = [] ).
//
// Von den Eingabeparametern muss N vorhanden sein. Die nicht vorhandenen
// werden auf die Voreinstellung gesetzt. Die Eingabeparameter werden
// geprueft, und evtl. korrigiert wieder zurueckgegeben.
// Beliebig viele Ausgabeparameter koennen angegeben werden.
//
// Am Anfang des SCI-Files werden die Parameter N_max und Ms_max
// festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
// ueberschritten werden. Man erkennt dies, neben der entsprechenden
// Fehlermeldung daran, dass F_nu als leere Matrix zurueckgegeben wird.
// In seltenen Faellen kann es sich als notwendig erweisen, diese
// Grenzwerte im SCI-File zu veraendern.
//
// Siehe auch: FENSTER.SCI, FENSTERF.SCI, FENSTERK.SCI, FENSTERS.SCI und FENSTERT.SCI
// Dieses Programm benoetigt den SCI-File CONJSORT.SCI.

// Autor: H. Repp, 12.11.1998
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp,  1.12.2024 SCILAB 2025.0.0

function [F_nu,N,A_1,s_0] = fensteri(N,A_1,s_0)

  // Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  N_max = 2^7;

  // Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
  // begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
  // Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  Ms_max = 2^14;

  ////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) < 1 | argn(2) > 3 then
    error('FENSTERI.SCI braucht 1 bis 3 Eingabeargumente!')
  end

  // N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
  // Ms nicht zu gross wird!
  if length(N) then
    if length(N) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
      mprintf('N darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('N muss eine natuerliche Zahl sein!\n');
      N = max([1,round(abs(N(1)))]);
      mprintf('N auf '+string(N)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
    mprintf('N darf keine leere Matrix sein!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    mprintf('N auf 1 gesetzt!\n');
    N = 1;
  end
  if N ~= max([1,round(abs(N))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    N = max([1,round(abs(N))]);
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end
  if ( 2^ceil(log(-log(%eps)/log(2)*2^log(N/3))/log(2)) > Ms_max ) | ( N > N_max ) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
    mprintf('N ist zu gross!\n');
    N = min(floor([3*exp(log(-Ms_max/log(%eps)*log(2))/log(2)),N_max]));
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end

  ////////// Trivialer Fall: Rechteckfenster.
  if N == 1 then
    F_nu = 1;
    A_1 = 0;
    s_0 = [];
    return            // Programm beenden
  end                 // Ende trivialer Fall

  ////////// Eingabeparameter ueberpruefen ( Fortsetzung ).
  // Wenn nur N angegeben wird, ...
  if argn(2) == 1 then

    // ... so werden keine Nullstellen auf der imaginaeren Achse, die sich an die
    // vorgegebenen Nullstellen anschliessen, eingefuegt.
    A_1 = 0;

  else                // A_1 wurde angegeben.

    // A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
    if length(A_1) then
      if length(A_1) ~= 1 then
        mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
        mprintf('A_1 darf weder eine Matrix noch ein Vektor sein!\n');
        mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
        A_1 = round(abs(A_1(1)));
        mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
      end
    else
      mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
      mprintf('A_1 darf keine leere Matrix sein!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      mprintf('A_1 auf 0 gesetzt!\n');
      A_1 = 0;
    end
    if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )]) then
      mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
      mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
    end

  end                 // Ende der Abfrage, ob A_1 angegeben wurde.

  // Wenn keine Nullstellen explizit angegeben werden, ...
  if argn(2) < 3 then
    // ... wird angenommen, dass keine weitere Nullstelle gewuescht wird.
    s_0 = [];
  end

  if length(s_0) then
    // s_0 zu einem Zeilenvektor umformen.
    s_0 = s_0(:).';

    // Nullstellen in der rechten s-Halbenene werden auf die linke Halbebene
    // gespiegelt
    s_0_sort = find(real(s_0)>0);
    s_0(s_0_sort) = -s_0(s_0_sort)'.';

    // Fuer konjugierte Nullstellenpaare sorgen.
    s_0_sort = conjsort(s_0);
    if or( abs( (s_0(s_0_sort).'+s_0')' - 2*s_0 ) > 4*%eps*abs(s_0) ) then
      mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n')
      mprintf('Fensterfunktion ist reell! '+ ...
           'Daher muessen komplexe Nullstellen des Spektrums\n');
      mprintf('der Basisfunktion paarweise zueinander konjugiert sein!\n');
      mprintf('s_0 wurde entsprechend geaendert ( siehe unten )!\n');
    end
    s_0 = ( s_0(s_0_sort).' + s_0' )' / 2;

    // Nullstellen nach steigendem Abstand zu s=0 ordnen
    [dummy,s_0_sort] = gsort(abs(s_0),'g','i');
    s_0 = s_0(s_0_sort(:).');

    // Nullstellen paarweise gruppieren
    s_0_sort = conjsort(s_0);
    s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
    while length(s_0_split_couple)
      s_0_split_couple = s_0_split_couple(1);
      s_0_tmp = s_0(s_0_split_couple+1);
      s_0(s_0_split_couple+1) = s_0(s_0_sort(s_0_split_couple));
      s_0(s_0_sort(s_0_split_couple)) = s_0_tmp;
      s_0_tmp = s_0_sort(s_0_split_couple);
      s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple+1);
      s_0_tmp = s_0_sort(s_0_split_couple+1);
      s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple);
      s_0_sort(s_0_split_couple) = s_0_split_couple + 1;
      s_0_sort(s_0_split_couple+1) = s_0_split_couple;
      s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
    end

    // Nullstellen, die die sich an die fest vorgegebenen anschliessen,
    // werden durch Erhoehung von A_1 beruecksichtigt.
    if 2*A_1 + 2.5 < N then
      s_1 = %i*%pi*(N-1-2*A_1);
      s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*%eps );
    else
      s_A = [];
    end
    while length(s_A)
      s_0([s_A(1),s_0_sort(s_A(1))]) = [];
      A_1 = A_1 + 1;
      s_0_sort = conjsort(s_0);
      if 2*A_1 + 2.5 < N & length(s_0) then
        s_1 = %i*%pi*(N-1-2*A_1);
        s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*%eps );
      else
        s_A = [];
      end
    end

    // Wenn zu viele Nullstellen angegeben sind, ...
    if length(s_0) > N-1-2*A_1 then
      // ... werden nur die N-1-2*A_1 ersten Nullstellen von s_0 verwendet.
      // Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
      // wenn auch die konjugierte Nullstelle dabei ist.
      if N > 1 + 2*A_1 then
        if s_0_sort(N-1-2*A_1) > N-1-2*A_1 then
          s_0 = s_0(1:N-2-2*A_1);
        else
          s_0 = s_0(1:N-1-2*A_1);
        end
      else
        s_0 = [];
      end
      mprintf('!!!!!!!!! WARNUNG in FENSTERI.SCI !!!!!!!\n');
      if length(s_0) == 0 then
        mprintf('Keine Nullstelle von s_0 wird verwendet!\n');
      elseif length(s_0) == 1 then
        mprintf('Nur eine Nullstelle von s_0 wird verwendet!\n');
      else
        mprintf('Nur '+string(length(s_0))+ ...
             ' Nullstellen von s_0 werden verwendet!\n');
      end
    end               // Ende: Es wurden zu viele Nullstellen angegeben.

  end                 // Ende der Abfrage, ob Nullstellen angegeben wurden.

  // Nennergrad-Zaehlergrad-1
  A_0 = N-1-2*A_1 - length(s_0);
  
  ////////// Spezialfall: Hier gibt es eine geschlossene Loesung
  if N == 2 & A_0 == 1 then

    // F(omega) fuer omega = 2*%pi*[0:1] berechnen.
    F_nu = [1,-(1+%i)/2];

    return            // Programm beenden
  end                 // Ende Spezialfall
  
  ////////// Startwerte der Laenge Ms des Cepstrums und des
  ////////// Bilineartransformationsparameters c festlegen.

  // Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
  c = (N/2)^(4/3);

  // Ms hinreichend gross festlegen.
  Ms = -log(%eps)/log(2)*2^log(N/3);

  // Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
  Ms = 2^ceil(log(Ms)/log(2));

  // Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
  // kann muss die Laenge des Cepstrums mindestens 16 sein.
  Ms = max([Ms,16]);

  ////////// Ausgabe der ueberprueften Werte.

  mprintf('Das Fenster f(t) ist im Intervall [0,1] definiert.\n');
  
  mprintf('Fensters-AFK ( = f(t) gefaltet mit f(-t) ) hat Nullstellen bei\n');
  mprintf('Vielfachen von 1/'+string(N)+'.\n');

  mprintf('Das Spektrum F(omega) des Fensters f(t) hat die erste Nullstelle '+ ...
       'auf der\n');
  mprintf('imaginaeren Achse bei omega = 2*pi * '+string(N-A_1)+'\n');
  mprintf('und weitere Nullstellen im Abstand 2*pi.\n');
  mprintf('Das Spektrum des Basisfensters g(t) hat aequidistante Nullstellen auf \n');
  mprintf('der imaginaeren Achse bei omega = pi * '+ ...
        '['+string(N-2*A_1+1)+':2:inf].\n');

  if A_0 == 0 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einem Sprung.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um eins kleiner als der Nennergrad.\n');

  elseif A_0 == 1 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einer einfachen Nullstelle.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um zwei kleiner als der Nennergrad.\n');

  elseif A_0 > 1 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einer '+string(A_0)+'-fachen Nullstelle.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um '+string(A_0+1)+' kleiner als der Nennergrad.\n');

  end

  if length(s_0) == 0 then

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat keine '+ ...
         'weitere Nullstelle.\n');

  elseif length(s_0) == 1 then

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat eine '+ ...
         'weitere Nullstelle bei:\n');
    disp(s_0.')

  else

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat '+ ...
         string(length(s_0))+' weitere Nullstellen bei:\n');
    disp(s_0.')

  end

  if A_0 == N-1 then

    mprintf('Der Parameter der Bilineartransformation ist c = '+string(c)+'.\n');
    mprintf('Die Berechnung des Cepstrums der Fensterfunktion erfolgt mit einer\n');
    mprintf('FFT_Laenge von '+string(Ms)+'.\n');

  else

    mprintf('Der Parameter der Bilineartransformation und die FFT_Laenge bei der\n');
    mprintf('Berechnung des Cepstrums der Fensterfunktion muessen u. U. '+ ...
         'angepasst werden.\n');
    mprintf('Der Startwert des Parameters der Bilineartransformation ist :\n');
    mprintf('c = '+string(c)+'\n');
    mprintf('Die Berechnung des Cepstrums der Fensterfunktion beginnt mit einer\n');
    mprintf('FFT_Laenge von '+string(Ms)+'.\n');
 
  end

  // Diese Textmatrix wird fuer die Ausgabe gebraucht.
  disp_text = ['verringerten  '; ...
               'unveraenderten'; ...
               'vergroesserten'];

  ////////// Schleife zur Anpassung von Ms und c.
  Ms_OK = %F;
  while ~Ms_OK

    // Fuer Omegas = 2*%pi/Ms*eta mit eta = [0:Ms/2] wird die
    // Summe der Produkte der quadratischen Polynome in Z mit den
    // zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
    eta = [0:Ms/2];

    // Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
    // akkumuliert.
    F_eta = zeros(1,Ms/2+1);

    // Normierungsfaktoren:
    // Der Normierungsfaktor des Produkts, das zu Erweiterung auf den Hauptnenner
    // benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
    // Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    NF_1 = 1 / ( 1 + ( (N-A_1-1)/c )^2 );

    // Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
    // frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
    // der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    if isempty(s_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ ( abs( s_0 + %i*%pi*(1-N) + 2*%pi*c ) + ...
                           abs( s_0 + %i*%pi*(1-N) - 2*%pi*c ) ) ; ...
                         ( abs( s_0 - %i*%pi*(N-1) + 2*%pi*c ) + ...
                           abs( s_0 - %i*%pi*(N-1) - 2*%pi*c ) ) ], 'r' ).^2;
    end

    // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2
      mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));

      // Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
      // jedes Summanden fuer jede Frequenz Omegas berechnet.
      F_eta_1 = ones(1,Ms/2+1);

      // Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
      // mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
      // den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
      // Faktoren werden auch gleich die Bilineartransformierten Nullstellen
      //   s_0 verarbeitet.
      rho = 0;
      for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

        // Nullstellenpaar vor der Bilineartransformation: z_1 = %i*2*%pi*nu_2
        // Nullstellenpaar nach der Bilineartransformation:
        // Z_1 = ( c + %i*nu_2 ) / ( c - %i*nu_2 )
        // Normierten konstanten Faktor berechnen.
        K_1 = NF_1 * ( 1 + (  nu_2 / c )^2 );
        // Der Winkel der Nullstelle Z_1 ist 2 * atan( nu_2 / c ).
        // Halben Nullstellenwinkel berechnen.
        Psi_1 = atan( nu_2 / c );
        // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
        // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
        // das Betragsquadrat des Nullstellenabstands berechnen, und
        // dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* K_1 .* sin( %pi/Ms*eta - Psi_1 ).^2;

        // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        // (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( %pi/Ms*(eta-Psi_0*Ms/2/%pi) )^2.
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          Z_Z = 2*%pi*c + s_0(rho) + %i*2*%pi*nu_1;
          Z_N = 2*%pi*c - s_0(rho) - %i*2*%pi*nu_1;
          // Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
          abs_Z_Z = abs( Z_Z );
          abs_Z_N = abs( Z_N );
          // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
          // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
          // das Betragsquadrat des Nullstellenabstands berechnen, und
          // dieses mit dem kumulativen Produkt multiplizieren.
          F_eta_1 = F_eta_1 .* NF_0(rho) .* ( ( abs_Z_N - abs_Z_Z )^2 + ...
          4 * abs_Z_N * abs_Z_Z * sin( %pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
        end             // Ende des Faktors der rho-ten Nullstelle

      end               // Ende des kumulativen Produkts ueber nu_2

      // Summanden akkumulieren.
      F_eta = F_eta + F_eta_1;

    end                 // Ende der Summenschleife ueber nu_1
    mprintf('\r                    \r');

    //// Das Cepstrum berechnen:
    // Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
    NF = 1 / sqrt( max(F_eta) * min(F_eta) );
    // ... den Logarithmus des normierten Betragsquadrats bilden, ...
    L_eta = log(NF*F_eta);
    // ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
    // doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
    Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
    Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;
  
    // Falls frei waehlbare Nullstellen angegenben wurden, muss
    // ueberprueft werden, ob die FFT-Laenge bei der Berechnung des
    // Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
    // einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
    // fuer den Rauschsockel abgesunken ist.
    if A_0 ~= N-1 then
  
      // Mindestwert des Rauschsockels des Cepstrums abschaetzen.
      sockel = %eps / Ms / sqrt(48) * ...
               sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)], 'r' ) ) );
  
      // Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
      grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].* ...
               (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);
  
      // obere Grenze der Fehler der inversen FFT bestimmen.
      max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)], 'r' ) ) * ...
                 %eps * ( 2 + log(Ms)/log(2) ) / Ms;
  
      // Grenze nach unten begrenzen
      grenze = max([grenze;max_fehl*ones(1,Ms/2)],'r');
  
      // Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
      // close;plot2d([1:Ms/2],20*log10(abs([Ceps(2:Ms/2+1);grenze]))), pause
  
      // Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
      if or( abs(Ceps(2:Ms/2+1)) > grenze ) then
        // Laenge des Cepstrums war zu klein!
  
        // Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
        // wuerde, wird das Programm abgebrochen
        if 2*Ms > Ms_max then
          mprintf('!!!!!!!!! PROGRAMMABBRUCH in FENSTERI.SCI !!!!!!!\n');
          mprintf('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!\n');
          mprintf('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am\n');
          mprintf('Anfang des SCI-Files FENSTERI.SCI festgelegt ist, oder andere\n');
          mprintf('Parameter M, N, A_1 und z_0 verwenden.\n');
          mprintf('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der\n');
          mprintf('Speicherbedarf und die Rechenzeit extrem gross werden!\n');
          mprintf('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders\n');
          mprintf('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max\n');
          mprintf('zu verzichten. Wenn Sie im SCI-File FENSTERI.SCI in der plot-Zeile\n');
          mprintf('das Kommentarzeichen // entfernen, koennen Sie sich das Cepstrum\n');
          mprintf('und die Grenze, unter der dieses zu bleiben hat, anschauen, um\n');
          mprintf('zu sehen, wie weit das Cepstrum davon entfernt ist.\n');
          F_nu = [];
          z_0 = zeros(1,N-1-2*A_1);
          return     // Programm beenden.
        end          // Ende: Ist Ms zu gross?

        // Berechnung der Funktion, an Hand derer c veraendert wird.
        // Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
        // Cepstrums mindestens 16 sein.
        kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
        // Lage des Maximums dieser Funktion suchen.
        [dummy,womax] = max( kriterium(1:Ms/8+1) );

        // neuen Wert fuer c berechnen.
        delta_c = 1-(womax-1)*16/Ms;
        delta_c = sin( delta_c*%pi*(1-delta_c^2/2) )/3;
        c = c*(1-delta_c)/(1+delta_c);

        // FFT-Laenge der Berechnung des Cepstrums verdoppeln.
        Ms = 2*Ms;

       // Meldung ausgeben.
        mprintf('Die Laenge der intern verwendeten FFT zur '+ ...
             'Berechnung des Cepstrums\n');
        mprintf('der Fensterfunktion war zu klein! Neuer Versuch mit der doppelten\n');
        mprintf('FFT_Laenge von '+string(Ms)+' und dem '+ ...
             disp_text(1+(delta_c<0)+(delta_c<=0),:)+'\n');
        mprintf('Parameter c der Bilineartransformation von '+string(c)+'.\n');

      else           // |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.

        Ms_OK = %T;

      end            // Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

      // Wenn keine Nullstellen s_0 angegeben wurden, so ist der
      // Startwert von Ms und c bereits in Ordnung. 
    else
      Ms_OK = %T;
    end              // Ende: Wurden Nullstellen mit s_0 oder A_1 angegeben?

  end                // Ende der Schleife zur dynamischen Anpassung von Ms und c.
  mprintf('Cepstrum berechnet.\n');
  mprintf('Phase berechnen.\n');

  //////// Berechnung der Phase an den Frequenzen omega = 2*%pi*[1:N-A_1-1].
  nu = [1:N-A_1-1];

  // omega entspricht nach der Bilineartransformation den Frequenzen
  Omegas = 2 * atan(nu./c);

  // Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
  phi = zeros(1,N-A_1-1);

  // Zunaechst der ueber das Cepstrum berechnete Anteil:
  // Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
  // ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
  for it = nu
    phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
  end

  // Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
  phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

  // Lineare Phase addieren, so dass f(t) bei t=0 beginnt.
  phi = phi + %pi * nu;
  mprintf('Phase berechnet.\n');

  ////////// Berechnung von |F(omega)|^2 bei den Frequenzen omega = 2*%pi*nu
  ////////// mit nu = [0:N-A_1-1] durch Ueberlagerung der verschobenen
  ////////// Betragsquadratspektren |G(omega-2*%pi*nu_1)|^2.
  // Falls alle Nullstelle zur zweiten Gruppe gehoeren sind alle Spektralwert
  // betraglich gleich.
  if N == 2*A_1+1 then
    F_nu = ones(1,N-A_1);
  else
    mprintf('Betrag berechnen.\n');

    // Zur endgueltigen Normierung wird auch F(0) berechnet.
    nu = [0:N-A_1-1];

    // Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
    // Summanden fuer alle  Frequenzen omega = 2*%pi*[0:N-1-A_1] akkumuliert.
    F_nu = zeros(1,N-A_1);

    // Normierungen:
    // Es wird so normiert, dass alle Fourierreihenkoeffizienten bis in die
    // Groessenordnung von realmin mit der hoechstmoeglichen Genauigkeit
    // berechnet werden.
    NF_1 = exp(2*log(8)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
    if isempty(s_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ abs( s_0 + %i*%pi*(N-1) ).^2 ; ...
                         abs( s_0 - %i*%pi*(N-1) ).^2 ], 'r' );
    end

  // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2
      mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));
  
      // Initialisieren des Vektors auf dem das kumulative Produkt der einzelnen
      // Faktoren jedes Summanden einer bestimmten Verschiebung gleichzeitig fuer
      // alle Frequenzen 2*%pi*nu berechnet wird, entweder mit 0 oder mit 1/%eps^2.
      F_nu_1 = ( ( nu < nu_1+N/2-A_1 ) & ( nu > nu_1-N/2+A_1) ) / %eps^2;
  
      // Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
      // Polstellen auf der imaginaeren Achse. Bei den ersten N-1-2*A_1-A_0
      // Polstellen werden auch gleich die Nullstellen s_0 verarbeitet.
      rho = 0;
      for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1

        // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        // |%i*2*%pi*(nu-nu_1)-s_0|^2
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          F_nu_1 = F_nu_1 .* NF_0(rho) .* abs( %i*2*%pi*(nu-nu_1) - s_0(rho) ).^2;
        end             // Ende des Faktors der rho-ten Nullstelle

        // Die Polstelle bei nu_2*2*%pi der Basisfensterfolge die bei
        // der Frequenz (nu-nu_1)*2*%pi liegt wird "ubersprungen.
        nu_3 = nu - nu_1 - nu_2 - ( nu <= nu_1 + nu_2 );
        // Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
        F_nu_1 = F_nu_1 ./ ( NF_1 .* nu_3 .^ 2 );
  
      end           // Ende des kumulativen Produkts ueber nu_2
  
      // Summanden akkumulieren
      F_nu = F_nu + F_nu_1;

    end                 // Ende der Summenschleife ueber nu_1

    // Anmerkung: Fuer s_0=[], d.h. N = 2*A_1 + A_0 + 1 ergibt sich:
    //
    //                    fliplr(cumsum(nueberm(N-1-A_1,0:N-1-A_1).^2))
    //  |F(2*%pi*nu)|^2 = -----------------------------------------------
    //                           nueberm(2*N-2*A_1-2,N-A_1-1)
    // wobei nueberm(n,m)
    //                     / n \         n!
    //                    (     )  = -------------
    //                     \ m /      m! * (n-m)!
    // berechnet.

    // Betrag durch Wurzelziehen berechnen.
    F_nu = sqrt(F_nu);

    // So normieren, dass F(0) = 1 ist.
    F_nu = F_nu / F_nu(1);
    F_nu(1) = 1;           //   damit ist ( F(0) == 1 ) sicher erfuellt.
    mprintf('\rBetrag berechnet.\n');
  end
  
  ////////// Mit dem Phasenallpass exp(-%i*phi) multiplizieren
  F_nu(2:N-A_1) =  F_nu(2:N-A_1) .* exp(-%i*phi);
  mprintf('Fourierreihenkoeffizienten des Fensters f(t) berechnet.\n');

endfunction


==> anc/SCILAB/fensterk.sci <==
// Berechnung der diskreten Fensterfolge f(k) zum Zeitpunkt k.
// Das Fenster ist ausserhalb des Intervalls -0.5 <= k < F_len-0.5 Null.
// Das Spektrum F(Omega) des Fensters hat Nullstellen bei Vielfachen von
// 2*%pi/F_len ausser bei den Frequenzen Omega = 2*%pi/F_len*[0:N-1-A_1].
// Die Fensterfolge laesst sich fuer k = [0:F_len-1] als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(k) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi/F_len*nu*k)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTER.SCI.
// Wenn alle Werte von k=0:F-1 berechnet werden sollen, ist es vorzuziehen,
// die Fensterfolge mit FENSTER.SCI zu berechnen, da dann die Berechnung mit
// besserer Genauigkeit erfolgt.
//
// Syntax: f_k = fensterk(k,F_nu,F_len)
//
//  mit: f_k = berechnete Werte der diskreten Fensterfolge.
//         k = Vektor der Zeitpunkte, fuer die die Fensterfolge berechnet
//             werden soll ( muss nicht ganzzahlig sein ).
//      F_nu = Fourierreihenkoeffizienten des Fensters,
//             wie sie von FENSTER.SCI berechnet werden.
//     F_len = Fensterlaenge = N * M ( siehe FENSTER.SCI ).
//
// Alle Eingabeparameter muessen vorhanden sein.

// Autor: H. Repp, 28.10.98
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp,  3.12.2024 SCILAB 2025.0.0

function f_k = fensterk(k,F_nu,F)

  ////////// Eingabeparameter ueberpruefen.
  
  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 3 then
    error('FENSTERK.SCI braucht drei Eingabeargumente!')
  end
  
  if length(k) == 0 then
    f_k = [];
    return
  end
  // Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
  k = real(k(:).');
  
  // Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
  F_nu = F_nu(:).';
  
  // Fenster vorbereiten.
  f_k = zeros(1,length(k));
  
  // Parameter N-A_1 der diskterten Fensterfolge
  NA = length(F_nu);
  if NA == 0 then
    return
  end
  
  F_nu(1) = real(F_nu(1));
  
  // Fensterlaengenfaktor
  N = round( 1 / F_nu(1) );
  
  // Parameter Fensterlaenge der diskreten Fensterfolge
  F = round(abs(F(1)));
  
  ////////// Fensterfolge berechnen
  // Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
  // Cosinus- und Sinusreihe ueberlagert.
  mprintf('Werte der Fensterfolge fuer die Zeitpunkte k berechnen.\n');
  
  // Grundkreisfrequenz * k
  O_k = 2*%pi/F*k;
  
  // Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
  for nu = NA:-1:2
    mprintf('\r%3u Prozent ',round((NA-nu)/NA*100));
    f_k = f_k + 2*real(F_nu(nu))*cos(O_k*(nu-1)) - ...
                2*imag(F_nu(nu))*sin(O_k*(nu-1));
  end
  
  // Gleichanteil addieren.
  mprintf('\r%3u Prozent ',round((NA-1)/NA*100));
  f_k = f_k + 1/N;
  
  // Werte der Fensterfolge fuer k < -0.5 und k >= F-0.5 zu Null setzen
  f_k = f_k .* ( ( k >= -0.5 ) & ( k < F-0.5 ) );
  mprintf('\rFensterfolge berechnet.\n');

endfunction


==> anc/SCILAB/fensters.sci <==
// Berechnung der Fouriertransformierten F(omega) einer kontinuierlichen
// Fensterfunktion f(t) fuer beliebige Frequenzen omega.
// Das Fenster ist ausserhalb des Intervalls [0,1] Null.
// Das Spektrum des Fensters hat Nullstellen bei Vielfachen von 2*%pi
// ausser bei den Frequenzen omega = 2*%pi*[0:N-1-A_1].
// Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi*nu*t)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Fuer nu = [1+A_1-N:N-1-A_1] ist der Spektralwert
// F(2*%pi*nu) gleich dem Fourierreihenkoeffizient(nu).
// Wegen der hoeheren Genauigkeit der Berechnung sollten die
// Fourierreihenkoeffizienten mit FENSTERI.SCI berechnet werden. 
// Desweiteren gilt für das Spektrum der Fensterfolge:
//
//             +oo
//             --,   |                  |2
// die Summe   >     |F(omega-2*%pi*N*i)|        konstant  1.
//             --'   |                  |
//            i=-oo
//
// Syntax: [F_omega,N,A_1,s_0,omega] = fensters(N,A_1,s_0,omega)
//
// mit: F_omega = berechnete Werte der Fouriertransformierten der
//                kontinuierlichen Fensterfunktion bei den Frequenzen omega.
//            N = Die Fenster-AKF ( = f(t) gefaltet mit f(-t) ) hat Nullstellen
//                bei Vielfachen von 1/N ( vergl. erste Nyquist-Bedingung ).
//                N muss eine natuerliche Zahl sein.
//          A_1 = Anzahl der Nullstellen im Spektrum der Fensterfunktion,
//                die sich an die vorgegebenen Nullstellen bei Vielfachen
//                von 2*%pi anschliessen.
//          s_0 = Vektor der frei waehlbaren Nullstellen des Spektrums der
//                Basisfensterfunktion.
//        omega = Vektor der Frequenzwerte, fuer die die Fouriertransformierte
//                der Fensterfunktion berechnet werden soll.
//
// Alle Eingabeparameter muessen vorhanden sein. Fuer das "Standard"-Fenster
// sollte "A_1 = 0" und "s_0 = []" gewaehlt werden. Die Eingabeparameter
// werden geprueft, und evtl. korrigiert wieder zurueckgegeben.
// Beliebig viele Ausgabeparameter koennen angegeben werden.
//
// Am Anfang des SCI_Files werden die Parameter N_max und Ms_max
// festgelegt, die einen Programmabbruch bewirken, wenn diese Grenzwerte
// ueberschritten werden. Man erkennt dies, neben der entsprechenden
// Fehlermeldung daran, dass F_omega als leere Matrix zurueckgegeben wird.
// In seltenen Faellen kann es sich als notwendig erweisen, diese
// Grenzwerte im SCI-File zu veraendern.
//
// Siehe auch: FENSTER.SCI, FENSTERF.SCI, FENSTERI.SCI, FENSTERK.SCI und FENSTERT.SCI
// Dieses Programm benoetigt den SCI-File CONJSORT.SCI.

// Autor: H. Repp, 12.11.98
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp,  1.12.2024 SCILAB 2025.0.0

function [F_omega,N,A_1,s_0,omega] = fensters(N,A_1,s_0,omega)

  // Maximalen Laengenfaktor der Fensterfolge festlegen. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  N_max = 2^7;

  // Maximale Laenge von Ms festlegen. Dadurch wird der benoetigte Speicher
  // begrenzt. Ausserdem wird dadurch auch N bergrenzt, und damit die 
  // Programmlaufzeit, die etwa mit N^2 ansteigt. Dieser Parameter soll
  // extreme Fehlbedienungen vermeiden, die zu Speicherueberlauf etc. fuehren.
  // Bei Bedarf kann dieser Parameter geaendert werden.
  Ms_max = 2^14;

  ////////// Eingabeparameter ueberpruefen.

  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 4 then
    error('FENSTERS.SCI braucht 4 Eingabeargumente!')
  end

  // N muss eine natuerliche Zahl sein, die nicht zu gross sein darf, damit
  // Ms nicht zu gross wird!
  if length(N) then
    if length(N) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
      mprintf('N darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('N muss eine natuerliche Zahl sein!\n');
      N = max([1,round(abs(N(1)))]);
      mprintf('N auf '+string(N)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
    mprintf('N darf keine leere Matrix sein!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    mprintf('N auf 1 gesetzt!\n');
    N = 1;
  end
  if N ~= max([1,round(abs(N))]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
    mprintf('N muss eine natuerliche Zahl sein!\n');
    N = max([1,round(abs(N))]);
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end
  if ( 2^ceil(log(-log(%eps)/log(2)*2^log(N/3))/log(2)) > Ms_max ) | ...
     ( N > N_max ) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
    mprintf('N ist zu gross!\n');
    N = min(floor([3*exp(log(-Ms_max/log(%eps)*log(2))/log(2)),N_max]));
    mprintf('N auf '+string(N)+' gesetzt!\n');
  end

  // omega muss ein reeller Zeilenvektor sein.
  omega = real(omega(:).');
  len_o = length(omega);

  ////////// Trivialer Fall: Rechteckfenster
  if N == 1 then
    A_1 = 0;
    s_0 = [];

    if len_o then

      // Der Betrag ist die si-Funktion.
      F_omega = ( abs(omega) < %eps );
      F_omega = F_omega + (~F_omega) .* ...
                ( sin(omega/2) ./ ( omega/2 + F_omega ) );

      // Lineare Phase so, dass f(t) bei t = 0 beginnt.
      F_omega = F_omega .* exp(-%i/2*omega);

    else

      F_omega = [];

    end

    return            // Programm beenden
  end                 // Ende trivialer Fall

  ////////// Eingabeparameter ueberpruefen ( Fortsetzung ).
  // A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!
  if length(A_1) then
    if length(A_1) ~= 1 then
      mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
      mprintf('A_1 darf weder eine Matrix noch ein Vektor sein!\n');
      mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
      A_1 = round(abs(A_1(1)));
      mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
    end
  else
    mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
    mprintf('A_1 darf keine leere Matrix sein!\n');
    mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
    mprintf('A_1 auf 0 gesetzt!\n');
    A_1 = 0;
  end
  if A_1 ~= min([round(abs(A_1)),floor( (N-.5)/2 )]) then
    mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
    mprintf('A_1 muss eine nichtnegative ganze Zahl kleiner N/2 sein!\n');
    A_1 = min([round(abs(A_1)),floor( (N-.5)/2 )]);
    mprintf('A_1 auf '+string(A_1)+' gesetzt!\n');
  end

  if length(s_0) then
    // s_0 zu einem Zeilenvektor umformen.
    s_0 = s_0(:).';

    // Nullstellen in der rechten s-Halbenene auf die linke spiegeln
    s_0_sort = find(real(s_0)>0);
    s_0(s_0_sort) = -s_0(s_0_sort)'.';

    // Fuer konjugierte Nullstellenpaare sorgen.
    s_0_sort = conjsort(s_0);
    if or( abs( (s_0(s_0_sort).'+s_0')' - 2*s_0 ) > 4*%eps*abs(s_0) ) then
      mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
      mprintf('Fensterfunktion ist reell! '+ ...
           'Daher muessen komplexe Nullstellen des Spektrums/n');
      mprintf('der Basisfunktion paarweise zueinander konjugiert sein!\n');
      mprintf('s_0 wurde entsprechend geaendert ( siehe unten )!\n');
    end
    s_0 = ( s_0(s_0_sort).' + s_0' )' / 2;

    // Nullstellen nach steigendem Abstand zu s=0 ordnen
    [dummy,s_0_sort] = gsort(abs(s_0),'g','i');
    s_0 = s_0(s_0_sort(:).');

    // Nullstellen paarweise gruppieren
    s_0_sort = conjsort(s_0);
    s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
    while length(s_0_split_couple)
      s_0_split_couple = s_0_split_couple(1);
      s_0_tmp = s_0(s_0_split_couple+1);
      s_0(s_0_split_couple+1) = s_0(s_0_sort(s_0_split_couple));
      s_0(s_0_sort(s_0_split_couple)) = s_0_tmp;
      s_0_tmp = s_0_sort(s_0_split_couple);
      s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple+1);
      s_0_tmp = s_0_sort(s_0_split_couple+1);
      s_0_sort(s_0_tmp) = s_0_sort(s_0_split_couple);
      s_0_sort(s_0_split_couple) = s_0_split_couple + 1;
      s_0_sort(s_0_split_couple+1) = s_0_split_couple;
      s_0_split_couple = find( s_0_sort > 1.5+[1:length(s_0)] );
    end

    // Nullstellen, die die sich an die fest vorgegebenen anschliessen,
    // werden durch Erhoehung von A_1 beruecksichtigt.
    if 2*A_1 + 2.5 < N  then
      s_1 = %i*%pi*(N-1-2*A_1);
      s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*%eps );
    else
      s_A = [];
    end
    while length(s_A)
      s_0([s_A(1),s_0_sort(s_A(1))]) = [];
      A_1 = A_1 + 1;
      s_0_sort = conjsort(s_0);
      if 2*A_1 + 2.5 < N & length(s_0) then
        s_1 = %i*%pi*(N-1-2*A_1);
        s_A = find( abs( s_0 - s_1 ) < 4*abs(s_1)*%eps );
      else
        s_A = [];
      end
    end

    // Wenn zu viele Nullstellen angegeben sind, ...
    if length(s_0) > N-1-2*A_1 then
      // ... werden nur die N-1-2*A_1 ersten Nullstellen von s_0 verwendet.
      // Falls die letzte Nullstelle echt komplex ist, wird sie nur verwendet,
      // wenn auch die konjugierte Nullstelle dabei ist.
      if N > 1 + 2*A_1 then
        if s_0_sort(N-1-2*A_1) > N-1-2*A_1 then
          s_0 = s_0(1:N-2-2*A_1);
        else
          s_0 = s_0(1:N-1-2*A_1);
        end
      else
        s_0 = [];
      end
      mprintf('!!!!!!!!! WARNUNG in FENSTERS.SCI !!!!!!!\n');
      if length(s_0) == 0 then
        mprintf('Keine Nullstelle von s_0 wird verwendet!\n');
      elseif length(s_0) == 1 then
        mprintf('Nur eine Nullstelle von s_0 wird verwendet!\n');
      else
        mprintf('Nur '+string(length(s_0))+ ...
              ' Nullstellen von s_0 werden verwendet!\n');
      end
    end               // Ende: Es wurden zu viele Nullstellen angegeben.

  end                 // Ende der Abfrage, ob Nullstellen angegeben wurden.

  // Nennergrad-Zaehlergrad-1
  A_0 = N-1-2*A_1 - length(s_0);

  if len_o == 0 then     // Damit kann man die Parameter ueberpruefen, ohne
    F_omega == [];       // eine Berechnung durchzufuehren.
    return               // Programm beenden
  end

  ////////// Spezialfall: Hier gibt es eine geschlossene Loesung
  if N == 2 & A_0 == 1 then

    // Die einzige Nullstelle der Laplace-Transformierten von f(t), die nicht
    // auf der imaginaeren Achse liegt ist -2*%pi.
    // Die Phase berechnet sich zu
    phi = omega/2 - atan( omega / (2*%pi) );

    // Das Betragsquadrat ergibt folgendes
    omega_minus = omega/(2*%pi) - 1;
    omega_null  = omega/(2*%pi);
    omega_plus  = omega/(2*%pi) + 1;
    F_minus     = ( abs(omega_minus) < %eps );
    F_null      = ( abs(omega_null ) < %eps );
    F_plus      = ( abs(omega_plus ) < %eps );
    F_all       = ( F_minus | F_null | F_plus );

    F_omega =     ( (~F_all)/%pi^2 .* sin(omega/2).^2 + F_all ) .* ...
                  ( 1 + omega_null.^2 ) ./ ...
                  ( (~F_minus) .* omega_minus.^2 + F_minus ) ./ ...
                  ( (~F_null ) .* omega_null .^2 + F_null  ) ./ ...
                  ( (~F_plus ) .* omega_plus .^2 + F_plus  );

    // Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf der imaginaeren
    // Achse im Abstand 2*%pi ausser bei 2*%pi*[-1:1]. Bei jeder Nullstelle wechselt
    // das Vorzeichen.
    F_all = abs(omega_null)-1.5;
    F_all = 0.5 * ( F_all > 0 ) .* F_all + 0.25;
    F_all = 1 - 2 * ( ( F_all - floor(F_all) ) > 0.5 );

    // Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
    F_omega = F_all .* sqrt(F_omega);

    // Mit dem Phasenallpass exp(-%i*phi) multiplizieren
    F_omega =  F_omega .* exp(-%i*phi);

    return            // Programm beenden
  end                 // Ende Spezialfall  N == 2 & A_0 == 1

  ////////// Startwerte der Laenge Ms des Cepstrums und des
  ////////// Bilineartransformationsparameters c festlegen.

  // Startwert fuer c so waehlen, dass das Cepstrum moeglichst kurz wird.
  c = (N/2)^(4/3);

  // Ms hinreichend gross festlegen.
  Ms = -log(%eps)/log(2)*2^log(N/3);

  // Damit eine FFT moeglich wird, wird die naechst hoehere Zweierpotenz bestimmt.
  Ms = 2^ceil(log(Ms)/log(2));

  // Damit die der Bilineartransformationsparameter c dynamisch angepasst werden
  // kann muss die Laenge des Cepstrums mindestens 16 sein.
  Ms = max([Ms,16]);

  ////////// Ausgabe der ueberprueften Werte.

  mprintf('Das Fenster f(t) ist im Intervall [0,1] definiert.\n');

  mprintf('Fensters-AFK ( = f(t) gefaltet mit f(-t) ) hat Nullstellen bei\n');
  mprintf('Vielfachen von 1/'+string(N)+'.\n');

  mprintf('Das Spektrum F(omega) des Fensters f(t) hat die erste Nullstelle '+ ...
       'auf der\n');
  mprintf('imaginaeren Achse bei omega = 2*pi * '+string(N-A_1)+'\n');
  mprintf('und weitere Nullstellen im Abstand 2*pi.\n');
  mprintf('Das Spektrum des Basisfensters g(t) hat aequidistante Nullstellen auf \n');
  mprintf('der imaginaeren Achse bei omega = pi * '+ ...
       '['+string(N-2*A_1+1)+':2:inf].\n');

  if A_0 == 0 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einem Sprung.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um eins kleiner als der Nennergrad.\n');

  elseif A_0 == 1 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einer einfachen Nullstelle.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um zwei kleiner als der Nennergrad.\n');

  elseif A_0 > 1 then

    mprintf('Sowohl die Fensterfunktion f(t) als auch '+ ...
         'die Basisfensterfunktion g(t)\n');
    mprintf('beginnen und enden mit einer '+string(A_0)+'-fachen Nullstelle.\n');
    mprintf('Der Zaehlergrad der Laplace-Transformierten der Fensterfunktion ist\n');
    mprintf('um '+string(A_0+1)+' kleiner als der Nennergrad.\n');

  end

  if length(s_0) == 0 then

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat keine '+ ...
         'weitere Nullstelle.\n');

  elseif length(s_0) == 1 then

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat eine '+ ...
         'weitere Nullstelle bei:\n');
    disp(s_0.')

  else

    mprintf('Das Spektrum der Basisfensterfunktion g(t) hat '+ ...
         string(length(s_0))+' weitere Nullstellen bei:\n');
    disp(s_0.')

  end

  if A_0 == N-1 then

    mprintf('Der Parameter der Bilineartransformation ist c = '+string(c)+'.\n');
    mprintf('Die Berechnung des Cepstrums der Fensterfunktion erfolgt mit einer\n');
    mprintf('FFT_Laenge von '+string(Ms)+'.\n');

  else

    mprintf('Der Parameter der Bilineartransformation und die FFT_Laenge bei der\n');
    mprintf('Berechnung des Cepstrums der Fensterfunktion muessen u. U. '+ ...
         'angepasst werden.\n');
    mprintf('Der Startwert des Parameters der Bilineartransformation ist :\n');
    mprintf('c = '+string(c)+'\n');
    mprintf('Die Berechnung des Cepstrums der Fensterfunktion beginnt mit einer\n');
    mprintf('FFT_Laenge von '+string(Ms)+'.\n');

  end

  // Diese Textmatrix wird fuer die Ausgabe gebraucht.
  disp_text = ['verringerten  '; ...
               'unveraenderten'; ...
               'vergroesserten'];

  ////////// Schleife zur Anpassung von Ms und c.
  Ms_OK = %F;
  while ~Ms_OK

    // Fuer Omegas = 2*%pi/Ms*eta mit eta = [0:Ms/2] wird die
    // Summe der Produkte der quadratischen Polynome in Z mit den
    // zum Einheitskreis spiegelsymmetrischen Nullstellen berechnet.
    eta = [0:Ms/2];

    // Auf diesem Vektor wird die Summe ueber nu_1 fuer jede Frequenz Omegas
    // akkumuliert.
    F_eta = zeros(1,Ms/2+1);

    // Normierungsfaktoren:
    // Der Normierungsfaktor des Produkts, das zu Erweiterung auf den Hauptnenner
    // benoetigt wurde, wird so gewaehlt, dass der groesste aller Faktoren aller
    // Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    NF_1 = 1 / ( 1 + ( (N-A_1-1)/c )^2 );

    // Die Normierungsfaktoren des Produkts, der quadratischen Polynome mit den
    // frei gewaehlten Nullstellen, wird so gewaehlt, dass fuer jede Nullstelle
    // der Faktor bei allen Summanden der Ueberlagerung maximal bei etwa 1 liegt.
    if isempty(s_0) then
      NF_0 = [];
    else
      NF_0 = 1 ./ max( [ ( abs( s_0 + %i*%pi*(1-N) + 2*%pi*c ) + ...
                           abs( s_0 + %i*%pi*(1-N) - 2*%pi*c ) ) ; ...
                         ( abs( s_0 - %i*%pi*(N-1) + 2*%pi*c ) + ...
                           abs( s_0 - %i*%pi*(N-1) - 2*%pi*c ) ) ], 'r' ).^2;
    end

    // Summenschleife ueber nu_1.
    for nu_1 = (1-N)/2:(N-1)/2
      mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));

      // Auf diesem Vektor wird das kumulative Produkt der einzelnen Faktoren
      // jedes Summanden fuer jede Frequenz Omegas berechnet.
      F_eta_1 = ones(1,Ms/2+1);

      // Schleife zur Berechnung des Produkts ueber nu_2 der N-1 Faktoren
      // mit den Nullstellen auf dem Einheiskreis, die zur Erweiterung auf
      // den Hauptnenner erforderlich waren. Bei den ersten N-1-2*A_1-A_0
      // Faktoren werden auch gleich die Bilineartransformierten Nullstellen
      // s_0 verarbeitet.
      rho = 0;
      for nu_2 = [(1-N+A_1):(nu_1+A_1-(N+1)/2),(nu_1-A_1+(N+1)/2):(N-1-A_1)]

        // Nullstellenpaar vor der Bilineartransformation: z_1 = %i*2*%pi*nu_2
        // Nullstellenpaar nach der Bilineartransformation:
        // Z_1 = ( c + %i*nu_2 ) / ( c - %i*nu_2 )
        // Normierten konstanten Faktor berechnen.
        K_1 = NF_1 * ( 1 + (  nu_2 / c )^2 );
        // Der Winkel der Nullstelle Z_1 ist 2 * atan( nu_2 / c ).
        // Halben Nullstellenwinkel berechnen.
        Psi_1 = atan( nu_2 / c );
        // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
        // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
        // das Betragsquadrat des Nullstellenabstands berechnen, und
        // dieses mit dem kumulativen Produkt multiplizieren.
        F_eta_1 = F_eta_1 .* K_1 .* sin( %pi/Ms*eta - Psi_1 ).^2;

        // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
        // (|Z_N|-|Z_Z|)^2 + 4*|Z_N|*|Z_Z|*sin( %pi/Ms*(eta-Psi_0*Ms/2/%pi) )^2.
        rho = rho + 1;
        if rho < N-0.5-2*A_1-A_0 then
          Z_Z = 2*%pi*c + s_0(rho) + %i*2*%pi*nu_1;
          Z_N = 2*%pi*c - s_0(rho) - %i*2*%pi*nu_1;
          // Die Nullstelle liegt bei Z_0 = Z_Z / Z_N.
          abs_Z_Z = abs( Z_Z );
          abs_Z_N = abs( Z_N );
          // Halbe Differenz aus dem bilinear verschobenen Nullstellenwinkel
          // und dem Winkel des Punktes exp(%i*2*%pi/Ms*eta) berechnen. Daraus
          // das Betragsquadrat des Nullstellenabstands berechnen, und
          // dieses mit dem kumulativen Produkt multiplizieren.
          F_eta_1 = NF_0(rho) .* F_eta_1 .* ( ( abs_Z_N - abs_Z_Z )^2 + ...
          4 * abs_Z_N * abs_Z_Z * sin( %pi/Ms*eta - (angle(Z_Z)-angle(Z_N))/2 ).^2 );
        end             // Ende des Faktors der rho-ten Nullstelle

      end               // Ende des kumulativen Produkts ueber nu_2

      // Summanden akkumulieren.
      F_eta = F_eta + F_eta_1;

    end                 // Ende der Summenschleife ueber nu_1
    mprintf('\r                    \r');

    //// Das Cepstrum berechnen:
    // Normierungsfaktor so waehlen, dass der Logarithmus symmetrisch ist, ...
    NF = 1/sqrt(max(F_eta)*min(F_eta));
    // ... den Logarithmus des normierten Betragsquadrats bilden, ...
    L_eta = log(NF*F_eta);
    // ... den so berechneten Logarithmus auf volle Laenge Ms erweitern, und das
    // doppelte Cepstrum als deren inverse FFT der Laenge Ms berechnen.
    Ceps = real(ifft([L_eta,L_eta(Ms/2:-1:2)]));
    Ceps(2:Ms/2) = ( Ceps(2:Ms/2) + Ceps(Ms:-1:Ms/2+2) ) / 2;

    // Falls frei waehlbare Nullstellen angegenben wurden, muss
    // ueberprueft werden, ob die FFT-Laenge bei der Berechnung des
    // Cepstums gross genug gewaehlt war: |Ceps| muss immer unterhalb
    // einer Grenze bleiben, die bei k = Ms/2 auf einen Schaetzwert
    // fuer den Rauschsockel abgesunken ist.
    if A_0 ~= N-1 then

      // Mindestwert des Rauschsockels des Cepstrums abschaetzen.
      sockel = %eps / Ms / sqrt(48) * ...
               sqrt( sum( max( [[L_eta,L_eta(Ms/2:-1:2)].^2;ones(1,Ms)], 'r' ) ) );

      // Grenze berechnen, die das doppelte Cepstrum nicht ueberschreiten darf.
      grenze = (2*(2*N-2-2*A_1-A_0))./[1:Ms/2].* ...
               (Ms*sockel/2/(2*N-2-2*A_1-A_0)).^(2*[1:Ms/2]/Ms);

      // obere Grenze der Fehler der inversen FFT bestimmen.
      max_fehl = sum( max( [abs([L_eta,L_eta(Ms/2:-1:2)]);ones(1,Ms)], 'r' ) ) * ...
                 %eps * ( 2 + log(Ms)/log(2) ) / Ms;

      // Grenze nach unten begrenzen
      grenze = max([grenze;max_fehl*ones(1,Ms/2)], 'r');

      // Mit der naechsten Zeile kann das Cepstrum und die Grenze dargestellt werden.
      // plot(1:Ms/2,20*log10(abs([Ceps(2:Ms/2+1);grenze]))), pause

      // Ueberpruefen, ob |Ceps| immer unterhalb der Grenze liegt.
      if or( abs(Ceps(2:Ms/2+1)) > grenze ) then
        // Laenge des Cepstrums war zu klein!

        // Wenn die FFT-Laenge bei der Berechnung des Cepstrums zu gross werden
        // wuerde, wird das Programm abgebrochen
        if 2*Ms > Ms_max then
          mprintf('!!!!!!!!! PROGRAMMABBRUCH in FENSTERS.SCI !!!!!!!\n');
          mprintf('Die FFT-Laenge bei der Berechnung des Cepstrums wird zu gross!\n');
          mprintf('Sie koennen nun entweder den Grenzwert Ms_max erhoehen, der am\n');
          mprintf('Anfang des SCI-Files FENSTERS.SCI festgelegt ist, oder andere\n');
          mprintf('Parameter M, N, A_1 und z_0 verwenden.\n');
          mprintf('Vorsicht! Wird Ms_max zu sehr erhoeht, so kann der\n');
          mprintf('Speicherbedarf und die Rechenzeit extrem gross werden!\n');
          mprintf('Wenn A_1 verringert wird, oder wenn die Nullstellen z_0 anders\n');
          mprintf('gewaehlt werden, gelingt es meist, auf eine Erhoehung von Ms_max\n');
          mprintf('zu verzichten. Wenn Sie im SCI-File FENSTERS.SCI in der plot-Zeile\n');
          mprintf('das Kommentarzeichen // entfernen, koennen Sie sich das Cepstrum\n');
          mprintf('und die Grenze, unter der dieses zu bleiben hat, anschauen, um\n');
          mprintf('zu sehen, wie weit das Cepstrum davon entfernt ist.\n');
          F_omega = [];
          z_0 = zeros(1,N-1-2*A_1);
          return     // Programm beenden.
        end          // Ende: Ist Ms zu gross?

        // Berechnung der Funktion, an Hand derer c veraendert wird.
        // Um ein vernuenftiges Kriterium zu erhalten, muss die Laenge des
        // Cepstrums mindestens 16 sein.
        kriterium = abs( fft( Ceps(Ms/4+1:Ms/2) .* [Ms/4:Ms/2-1] ) );
        // Lage des Maximums dieser Funktion suchen.
        [dummy,womax] = max( kriterium(1:Ms/8+1) );

        // neuen Wert fuer c berechnen.
        delta_c = 1-(womax-1)*16/Ms;
        delta_c = sin( delta_c*%pi*(1-delta_c^2/2) )/3;
        c = c*(1-delta_c)/(1+delta_c);

        // FFT-Laenge der Berechnung des Cepstrums verdoppeln.
        Ms = 2*Ms;

        // Meldung ausgeben.
        mprintf('Die Laenge der intern verwendeten FFT zur '+ ...
             'Berechnung des Cepstrums\n');
        mprintf('der Fensterfunktion war zu klein! Neuer Versuch mit der doppelten\n');
        mprintf('FFT_Laenge von '+string(Ms)+' und dem '+ ...
             disp_text(1+(delta_c<0)+(delta_c<=0),:)+'\n');
        mprintf('Parameter c der Bilineartransformation von '+string(c)+'.\n');

      else           // |Ceps| liegt unterhalb des Grenze; die Laenge Ms ist O. K.
        Ms_OK = %T;
      end            // Ende der Abfrage, ob |Ceps| unterhalb des Grenze liegt.

      // Wenn keine Nullstellen s_0 angegeben wurden, so ist der
      // Startwert von Ms und c bereits in Ordnung. 
    else
      Ms_OK = %T;

    end              // Ende: Wurden Nullstellen mit s_0 oder A_1 angegeben?

  end                // Ende der Schleife zur dynamischen Anpassung von Ms und c.
  mprintf('Cepstrum berechnet.\n');
  mprintf('Phase berechnen.\n');

  ////////// Berechnung der Phase an den Frequenzen omega.

  // omega entspricht nach der Bilineartransformation den Frequenzen
  Omegas = 2 * atan(omega/(2*%pi*c));

  // Die Anteile der Phase werden auf dem Vektor phi akkumuliert.
  phi = zeros(1,len_o);

  // Zunaechst der ueber das Cepstrum berechnete Anteil:
  // Dazu wird die Sinusreihe ausgewertet. Die Reihenfolge der Summation
  // ist so gewaehlt, dass die kleinsten Anteile zuerst summiert werden.
  for it = 1:len_o
    mprintf('\r%3u Prozent ',round((it-1)/len_o*100));
    phi(it) = sin(Omegas(it)*[Ms/2-1:-1:1]) * Ceps(Ms/2:-1:2).';
  end

  // Phasenanteil des vor die Summe gezogenen Terms subtrahieren.
  phi = phi - ( N - 1 - A_1 - A_0/2 ) * Omegas;

  // Lineare Phase addieren, so dass f(t) bei t=0 beginnt.
  phi = phi + omega/2;
  mprintf('\rPhase berechnet.\n');
  mprintf('Betrag berechnen.\n');

  ////////// Berechnung von |F(omega)|^2 bei den Frequenzen omega durch
  ////////// Ueberlagerung der verschobenen Betragsquadratspektren
  ////////// |G(omega-2*%pi*nu_1)|^2.
  ////////// Zur endgueltigen Normierung wird auch F(0) berechnet.

  // Auf diesem Vektor werden die Betragsquadrate der einzelnen verschobenen
  // Summanden fuer alle Frequenzen omega zugleich akkumuliert.
  F_omega = zeros(1,len_o+1);

  // Normierungen:
  // Es wird so normiert, dass alle Spektralwerte bis in die Groessenordnung
  // von realmin mit der hoechstmoeglichen Genauigkeit berechnet werden.
  if N == 2*A_1+1 then
    NF_1 = 1;
  else
    NF_1 = exp(2*log(8)-sum(log([5:2:4*N-8*A_1]))/(N-1-2*A_1));
  end
  if isempty(s_0) then
    NF_0 = [];
  else
    NF_0 = 1 ./ max( [ abs( s_0 + %i*%pi*(N-1) ).^2 ; ...
                       abs( s_0 - %i*%pi*(N-1) ).^2 ], 'r' );
  end

  // Summenschleife ueber nu_1.
  for nu_1 = (1-N)/2:(N-1)/2
    mprintf('\r%3u Prozent ',round((2*nu_1+N-1)/N*50));

    // verschobene auf 2*%pi normierte Frequenzvariable
    omega_nu_1 = [omega,0]/(2*%pi) - nu_1;

    // Der Vektor 2*%pi*nu_4 enthaelt die Frequenzen der jeweils zu den
    // um 2*%pi*nu_1 verschobenen Frequenzen naechstgelegenen doppelten
    // Polstelle, die mit einer doppelten Nullstelle gekuerzt wird.
    nu_4 = 2*round(omega_nu_1+(N-1)/2)-N+1;
    nu_4 = ( 1-N+2*A_1 ) .* ( nu_4 < 2*A_1-N ) + ...
           nu_4 .* ( abs(nu_4) < N-2*A_1 ) + ...
           ( N-1-2*A_1 ) .* ( nu_4 > N-2*A_1 );
    nu_4 = nu_4/2;
    // d_omega ist der auf 2*%pi normierte Frequenzabstand zu der naechsten
    // doppelten Polstelle
    d_omega = omega_nu_1 - nu_4;

    // Auf dem Vektor F_omega_1 wird das kumulative Produkt der einzelnen
    // Faktoren jedes Summanden fuer alle Frequenzen omega zugleich berechnet.
    // Die entsprechende periodische si-Funktion bildet den ersten Faktor
    // des Vektors F_omega_1
    F_omega_1 = ( abs(d_omega) < %eps );
    F_omega_1 = F_omega_1 / %eps^2 + (~F_omega_1) .* ...
                ( sin(%pi*d_omega) ./ ( %pi*%eps*d_omega + F_omega_1 ) ).^2;

    // Schleife zur Berechnung des Produkts ueber die verbleibenden doppelten
    // Polstellen auf der imaginaeren Achse. Bei den ersten N-1-2*A_1-A_0
    // Polstellen werden auch gleich die Nullstellen s_0 verarbeitet.
    rho = 0;
    for nu_2 = (1-N)/2+A_1:(N-3)/2-A_1

      // Berechnung des Produkts ueber rho der N-1-2*A_1-A_0 Faktoren
      // |%i*omega-s_0-%i*2*%pi*nu_1|^2
      rho = rho + 1;
      if rho < N-0.5-2*A_1-A_0 then
        F_omega_1 = F_omega_1.*NF_0(rho).*abs( %i*2*%pi*omega_nu_1 - s_0(rho) ).^2;
      end             // Ende des Faktors der rho-ten Nullstelle

      // Die Polstelle bei nu_2*2*%pi der Basisfensterfolge die am naehesten bei
      // der um 2*%pi*nu_1 verschobenen Frequenz omega liegt wird "ubersprungen.
      nu_3 = nu_2 + ( nu_2 >= nu_4 );
      // Nun wird durch das normierte Quadrat des Polstellenabstands dividiert.
      F_omega_1 = F_omega_1 ./ ( NF_1 .* ( omega_nu_1 - nu_3 ).^2 );

    end           // Ende des kumulativen Produkts ueber nu_2

    // Summanden akkumulieren
    F_omega = F_omega + F_omega_1;
  end                 // Ende der Summenschleife ueber nu_1

  // Vorzeichen berechnen: Es gibt nur einfache Nullstellen auf der
  // imaginaeren Achse im Abstand 2*%pi. Bei jeder Nullstelle wechselt
  // das Vorzeichen.
  omega_nu_1 = abs([omega,0]/(2*%pi))-N+A_1+0.5;
  omega_nu_1 = 0.5 * ( omega_nu_1 > 0 ) .* omega_nu_1 + 0.25;
  omega_nu_1 = 1 - 2 * ( ( omega_nu_1 - floor(omega_nu_1) ) > 0.5 );

  // Betrag durch vorzeichenrichtiges Wurzelziehen berechnen.
  F_omega = omega_nu_1 .* sqrt(F_omega);

  // So normieren, dass F(0) = 1 ist.
  F_omega = F_omega(1:len_o) / F_omega(len_o+1);
  mprintf('\rBetrag berechnet.\n');

  ////////// Mit dem Phasenallpass exp(-%i*phi) multiplizieren
  F_omega =  F_omega .* exp(-%i*phi);
  mprintf('Spektrum des Fensters f(t) berechnet.\n');

endfunction


==> anc/SCILAB/fenstert.sci <==
// Berechnung der kontinuierlichen Fensterfunktion f(t) zum Zeitpunkt t.
// Das Fenster ist ausserhalb des Intervalls 0 <= t < 1 Null.
// Das Spektrum F(omega) des Fensters hat Nullstellen bei Vielfachen
// von 2*%pi ausser bei den Frequenzen omega = 2*%pi*[0:N-1-A_1].
// Die Fensterfunktion laesst sich fuer 0 <= t < 1 als Fourierreihe
//
//            N-1-A_1
//             ---,   
//   f(t) =    >     Fourierreihenkoeffizient(nu) * exp(%i*2*%pi*nu*t)
//             ---'
//          nu=1+A_1-N
//
// darstellen. Die Fourierreihenkoeffizienten berechnet man mit FENSTERI.SCI.
//
// Syntax: f_t = fenstert(t,F_nu)
//
//  mit: f_t = berechnete Werte der kontinuierlichen Fensterfunktion.
//         t = Vektor der Zeitpunkte, fuer die die Fensterfunktion berechnet
//             werden soll.
//      F_nu = Fourierreihenkoeffizienten des kontinuierlichen Fensters,
//             wie sie von FENSTERI.SCI berechnet werden.
//
// Beide Eingabeparameter muessen vorhanden sein.

// Autor: H. Repp, 28.10.98
//        H. Repp, 31.10.2000 MATLAB_5.3
//        H. Repp,  3.12.2024 SCILAB 2025.0.0

function f_t = fenstert(t,F_nu)

  ////////// Eingabeparameter ueberpruefen.
  
  // Passt die Anzahl der uebergebenen Parameter?
  if argn(2) ~= 2 then
    error('FENSTERT.SCI braucht zwei Eingabeargumente!')
  end
  
  if length(t) == 0 then
    f_t = [];
    return
  end
  // Zeitpunkte zu einem reellwertigen Zeilenvektor machen.
  t = real(t(:).');
  
  // Fourierreihenkoeffizienten zu einem Zeilenvektor machen.
  F_nu = F_nu(:).';
  
  // Fenster vorbereiten.
  f_t = zeros(1,length(t));
  
  // Parameter N-A_1 der kontinuierlichen Fensterfunktion
  NA = length(F_nu);
  if NA == 0 then
    return
  end
  
  F_nu(1) = real(F_nu(1));
  
  ////////// Fensterfunktion berechnen
  // Aus Genauigkeitsgruenden wird keine DFT verwendet, sondern die
  // Cosinus- und Sinusreihe ueberlagert.
  mprintf('Werte der Fensterfunktion fuer die Zeitpunkte t berechnen.\n');
  
  // Grundkreisfrequenz * t
  O_t = 2*%pi*t;
  
  // Zunaechst die Wechselanteile in umgekehrter Reihenfolge berechnen
  for nu = NA:-1:2
    mprintf('\r%3u Prozent ',round((NA-nu)/NA*100));
    f_t = f_t + 2*real(F_nu(nu))*cos(O_t*(nu-1)) - ...
                2*imag(F_nu(nu))*sin(O_t*(nu-1));
  end
  
  // Gleichanteil addieren.
  mprintf('\r%3u Prozent ',round((NA-1)/NA*100));
  f_t = f_t + F_nu(1);
  
  // Werte der Fensterfunktion fuer t < 0 und t >= 1 zu Null setzen
  f_t = f_t .* ( ( t >= 0 ) & ( t < 1 ) );
  mprintf('\rFensterfunktion berechnet.\n');

endfunction


==> anc/SCILAB/readme.txt <==
NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU   NEU

seit 10.12.2025

SCILAB Variante erstellt.

NICHT MEHR GANZ SO NEU   NICHT MEHR GANZ SO NEU   NICHT MEHR GANZ SO NEU

seit 13.01.2003

bei FENSTER.M und FENSTERF.m kann mit dem Argument "info_disp" die 
Bildschimausgabe der Informationen unterdrueckt werden. 


SCHON ETWAS AELTER    SCHON ETWAS AELTER    SCHON ETWAS AELTER    SCHON ETWAS AELTER    

Seit 31.10.2000 Neue Versionen

umgestellt auf MATLAB 5.3.
Bei dieser MATLAB Version arbeiten die "build-in" Funktionen
"length" und "size" auch bei leeren Matrizen und Vektoren korrekt.
Auf die Verwendung von "llength" und "ssize" kann daher verzichtet werden.


Seit 12.11.98 Neue Versionen

Bei der Berechnung der Fourierreihenkoeffizienten wurde auf einige
2-pi-Reduktionen verzichtet, da diese nicht zu der gewuenschten
Erhoehung der Genauigkeit beitrugen.

Die Variable realmin wird nun nicht mehr benoetigt, da die entsprechende
Fehlerabfrage nie eintreten kann.

Bisher wurde ersatzweise eine andere Fensterfolge berechnet,
wenn die Laenge Ms der intern verwendeten FFT den Grenzwert Ms_max
(am Anfang des M-Files auf 2^14 festgesetzt) uebersteigt. Nun
wird stattdessen ein Programmabbruch herbeigefuehrt, bei dem
die Fensterfolge f_k und die Fourierreihenkoeffizienten F_nu als leere
Matrizen zurueckgegeben werden. Der Anwender moege sich dann ueberlegen,
ob er den Grenzwert Ms_max im M-File erhoeht, oder ob er andere
Werte fuer A_1 und/oder z_0 verwenden will.

Neu hinzugekommen sind die beiden M-Files FENSTERA.M FENSTERB.M.
Mit diesen kann man die Fensterautokorrelationsfunktion, bzw. -folge
ueber eine geschlossene, theoretisch exakte Loesung fuer beliebige
Zeitpunkte berechnen.

Die alten Versionen befinden sich nun auf dem Verzeichnis user/mit/repp/fenster_old.


SCHON VIEL AELTER    SCHON VIEL AELTER    SCHON VIEL AELTER    SCHON VIEL AELTER    


Seit 5.3.98 Neue Versionen


Bei allen Programmen, wurde die Genauigkeit der Berechnung erhoeht.

Auch bei Sperrdaempfungen unter -3000 dB treten keine NaNs mehr auf.
Weder in der Fensterfolge, noch im Spektrum. Allenfalls wird das
Spektrum zu Null.

Bei FENSTER.M wurde der fuenfte Parameter geaendert. Mit diesem
kann nun verhindert werden, dass die Fensterfolge berechnet wird,
wenn man lediglich an den Fourierreihenkoeffizienten des Fensters
interressiert ist.

Bei FENSTERF.M und FENSTERS.M wird im Fall N = 2, wenn keine weitere
Nullstelle angegeben wird, eine geschossenen Loesung ausgewertet.

Bei FENSTERI.M und FENSTERS.M koennen jetzt auch die frei waehlbaren
Nullstellen angegeben werden.

Mit FENSTERK.M kann man aus den mit FENSTER.M berechneten Werten
der Fourierreihenkoeffizienten die Fensterfolge fuer beliebige
Zeitpunkte berechnen.

Mit Omega = [] kann man in FENSTERI.M und FENSTERS.M die Parameter
ueberpruefen, ohne die eigentliche Berechnung durchzufuehren.

In FENSTER.M werden nun die Fourierreihenkoeffizienten berechnet, und nicht
mehr die mit der Fensterlaenge multiplizierten Fourierreihenkoeffizienten.
Diese sind nun in FENSTERK.M einzugeben.

FENSTER1.M blieb unveraendert, weil man dieselben Fenster mit FENSTER.M
erzeugen kann, wenn man nur die ersten beiden Parameter angibt.

NUEBERM.M wird nun nicht mehr benoetigt.



ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT   ALT



Dieses Programmpaket dient zur Berechnung von Fensterfunktionen und deren
Spektren. In diesen Programmen werden Hilfsprogramme aufgerufen, die
ebenfalls Teil dieses Programmpakets sind, das sich aus folgenden
M-Files zusammensetzt:

FENSTER1.M Programm zur Berechnung des diskreten Fensters f(k) der wahren
           Laenge F-N+1.
FENSTER.M  Programm zur Berechnung des diskreten Fensters f(k) mit frei
           waehlbaren Nullstellen.
FENSTERF.M Programm zur Berechnung des Spektrums F(Omega) des diskreten
           Fensters f(k), das mit FENSTER.M berechnte wird, fuer beliebige
           Frequenzen Omega.
FENSTERI.M Programm zur Berechnung der Fourierreihenkoeffizienten
           F(nu*2*pi) des kontinuierlichen Fensters f(t) fuer nu = [0:N-1].
FENSTERS.M Programm zur Berechnung des Spektrums F(omega) des kontinuierlichen
           Fensters f(t), das durch die mit FENSTERI.M berechneten Fourier-
           reihenkoeffizienten bestimmt ist.
FENSTERT.M Programm zur Berechnung des kontinuierlichen Fensters f(t) aus
           den mit FENSTERI.M berechneten Fourierreihenkoeffizienten fuer
           beliebige Zeitpunkte t.
CONJSORT.M Programm zur Berechnung eines Sortiervektors, der konjugiert
           komplexe Zahlenpaare zuordent.
NUEBERM.M  Programm zur Berechnung die Binomialkoeffizienten.
REALMINI.M Programm zur Berechnung der kleinsten am Rechner darstellbaren Zahl
LLENGTH.M  Programm zur Berechnung der Laenge eines Vektors
SSIZE.M    Programm zur Berechnung der Dimensionen einer Matrix

Die einzelnen Programme seien nun kurz vorgestellt.


FENSTER1.M

Das Programm FENSTER1.M berechnet eine diskrete Fensterfunktion f(k) die
F = M * N Werte lang ist, deren letzte N-1 Werte jedoch Null sind. Die
Parameter M und N sind die Eingabeparameter des Programms. Die Fensterfunktion
besitzt folgende Eigenschaften:

1.) Das Spektrum F(Omega) der Fensterfunktion hat aequidistante Nullstellen
    am Einheitskreis:

                                          2*pi
    F(Omega) = 0     fuer   Omega = nu * ------     mit  nu = [N:F-N]
                                            F  

2.) die Fensterautokorrelationsfunktion ( fq(k) = f(k) gefaltet mit f(-k) ) hat
    aequidistante Nullstellen:

    fq( k ) = 0       fuer k = nu * M  mit ganzzahligem  nu ~= 0

    Gleichbedeutend damit ist die Aussage:

     M-1
    -----
     >     | F( Omega - i*2*pi/M ) |^2 = const.
    -----
    i = 0



FENSTER.M

Das Programm FENSTER.M berechnet aus einer diskreten Basisfensterfunktion
g(k) der Laenge F = M * N eine gleich lange diskrete Fensterfunktion f(k).
Die Parameter M und N sind die ersten zwei Eingabeparameter des Programms.
Die Z-Transformierte der Basisfensterfunktion hat insgesamt F-1 Nullstellen.
F - N + 2 * A_1 Nullstellen liegen aeqidistant am Einheitskreis:

                                  2*pi
G(Omega) = 0  fuer  Omega = nu * ------   mit  nu = [(N+1)/2-A_1:F-(N+1)/2+A_1]
                                    F  

Der Parameter A_1 ist das dritte Eingabeargument des Programms. Fuer A_1
muss gelten:   0 <= A_1 < N/2 .
Die weiteren N - 1 - 2 * A_1 Nullstellen der Z-Transformierten der
Basisfensterfunktion koennen frei gewaehlt werden, und werden als Vektor z_0
im vierten Eingabeargument an des Programm uebergeben. Das Betragsquadrat
des Spektrums der Fensterfunktion f(k) ergibt sich durch Ueberlagerung
aus dem Betragsquadrat des Spektrums der Basisfensterfunktion g(k):

                (N-1)/2
                 -----
| F(Omega) |^2 =  >    | G(Omega-i*2*pi/F) |^2
                 -----
               i=(1-N)/2

Daraus berechnet das Programm die Fensterfunktion f(k) deren Spektrum
ebenfalls aequidistante Nullstellen am Einheitskreis hat:

                                          2*pi
    F(Omega) = 0     fuer   Omega = nu * ------     mit  nu = [N-A_1:F-N+A_1].
                                            F  

Auch die Fensterautokorrelationsfunktion ( fq(k) = f(k) gefaltet mit f(-k) )
hat aequidistante Nullstellen:

    fq( k ) = 0       fuer k = nu * M  mit ganzzahligem  nu ~= 0

Gleichbedeutend damit ist die Aussage:

     M-1
    -----
     >     | F( Omega - i*2*pi/M ) |^2 = const.
    -----
    i = 0

Bei dieser Fensterfunktion f(k) sind die letzten A_0 Werte Null. A_0 ist dabei
die Anzahl der Nullstellen der Z-Transformierten der Basisfensterfunktion bei
z = 0. A_0 wird vom Programm berechnet, und braucht daher nicht uebergeben zu
werden.


FENSTERF.M

Das Programm FENSTERF.M berechnet das Spektrums F(Omega) des diskreten
Fensters f(k), das mit FENSTER.M berechnte wird, fuer beliebige Frequenzen
Omega. Ausser den ersten vier Eingabeparametern, die auch FENSTER.M zur
Festlegung der Fensterfunktion benoetigt, muss als fuenftes Eingabeargument
noch der Vektor der Frequenzen Omega angegeben werden. Bei der Berechnung
des Spektrums wird ein Algorithmus verwendet, der die Werte des Spektrums
unabhaengig von der Frequenz mit groesstmoeglicher relativer Genauigkeit
- ohne Rauschsockel - bestimmt.


FENSTERI.M

Das Programm FENSTER1.M berechnet die Fourierreihenkoeffizienten F(nu*2*pi)
mit nu = [0:N-1] der kontinuierlichen Fensterfunktion f(t) die nur im Bereich
0 <= t < 1 von Null verschieden ist. Die Fensterfunktion besitzt folgende
Eigenschaften:

1.) Das Spektrum F(omega) der Fensterfunktion hat aequidistante Nullstellen
    auf der imaginaeren Achse:

    F(omega) = 0   fuer  omega = nu * 2*pi   mit ganzzahligem  nu ~= [1-N:N-1]

2.) die Fensterautokorrelationsfunktion ( fq(t) = f(t) gefaltet mit f(-t) ) hat
    aequidistante Nullstellen:

    fq( t ) = 0       fuer t = nu * 1/N  mit ganzzahligem  nu ~= 0

    Gleichbedeutend damit ist die Aussage:

     +oo
    -----
     >     | F( omega - i*2*pi*N ) |^2 = const.
    -----
    i = -oo

Der Parameter N ist der Eingabeparameter des Programms.


FENSTERS.M

Das Programm FENSTERS.M berechnet das Spektrums F(omega) des kontinuierlichen
Fensters f(t), das durch die mit FENSTERI.M berechneten Fourierreihen-
koeffizienten festgelegt ist, fuer beliebige Frequenzen omega. Ausser dem
Eingabeparameter N, der auch in FENSTERI.M zur Festlegung der Fensterfunktion
benoetigt wird, muss als zweites Eingabeargument noch der Vektor der Frequenzen
omega angegeben werden. Bei der Berechnung des Spektrums wird ein Algorithmus
verwendet, der die Werte des Spektrums unabhaengig von der Frequenz mit
groesstmoeglicher relativer Genauigkeit - ohne Rauschsockel - bestimmt.


FENSTERT.M

Das Programm FENSTERT.M berechnet die kontinuierliche Fensterfunktion f(t) aus
den mit FENSTERI.M berechneten Fourierreihenkoeffizienten F(nu*2*pi) mit
nu = [0:N-1] fuer beliebige Zeitpunkte t. Der Vektor der Zeitpukte t bildet
das erste Eingabeargument des Programms waehrend die der Vektor der Fourier-
reihenkoeffizienten als zweites Eingabeargument uebergeben wird.


CONJSORT.M

Das Programm CONJSORT.M wird von den Programmen FENSTER.M und FENSTERF.M
benoetigt. Das Eingabeargument ist ein komplexwertiger Vektor, der ausser
reellen Werten nur konjugiert komplexe Wertepaare enthalten sollte. CONJSORT.M
liefert einen Vektor derselben Laenge der zu jedem Wert des Eingabevektors
das zu dem konjugierten Wert naeheste Element des Eingabevektors zuordnet.
Reelle Werte werden daher zu sich selbst zugeordnet, waehrend komplexe Werte
zu ihrem konjugiert komplexen Partner zugeordnet werden. Das Ergebnis ist ein
Zuordnungsvektor, mit dem man, wenn man den Zuordnungsvektor in den Eingabe-
vektor als Index einsetzt, den zum Eingabevektor konjugiert komplexen Vektor
erhaelt.


NUEBERM.M

Das Programm NUEBERM.M wird vom Programm FENSTERI.M benoetigt, und berechnet
die Binomialkoeffizienten.


REALMINI.M

Das Programm REALMINI.M wird von den Programmen FENSTER1.M, FENSTER.M,
FENSTERF.M, FENSTERI.M und FENSTERS.M benoetigt, und berechnet die kleinste
am Rechner darstellbare Zahl. Da bei aelteren Versionen von MATLAB die globale
Variable realmin nicht standardmaessig vorhanden ist, wird hier ein kurzes
Programm angegeben, mit dem realmin berechnet werden kann. Bei diesem Proramm
handelt es sich nicht um ein Funktionsunterprogramm. Vielmehr sind die
Zeilen in REALMINI.M gegebenfalls in einen der M-Files MATLAB.M oder STARTUP.M
aufzunehmen, die beim Programmaufruf von MATLAB automatisch ausgefuehrt werden.
Ersatzweise kann dieses Programm auch als sogenannter Skript M-File vor dem
Aufruf eines der Programmes, das die Variable realmin benoetigt, auf der
Benutzerebene ( also nicht aus einem Funktionsunterprogramm heraus ) durch
Eingabe von realmini aufgerufen werden. Die bis dahin noch nicht existierende
Variable realmin wird dann berechnet, und steht ab dann ueberall in MATLAB
( also auch in Funktionen, an die sie nicht explizit uebergeben wurde;
ahnlich wie die Zahl pi ) zur Verfuegung. Im Gegensatz zu den MATLAB-interen
globalen Variablen ( z. B. pi ) wird realmin mit clear geloescht, so dass nach
dem expliziten Loeschen des Variablenspeichers zuerst REALMINI.M auszufuehren
ist, bevor die Fensterfunktion berechnet werden kann.

Das Programm LLENGTH.M wird von den Programmen CONJSORT.M, FENSTER1.M,
FENSTER.M, FENSTERF.M, FENSTERI.M, FENSTERS.M und FENSTERT.M benoetigt,
und berechnet die Laenge eines Vektors, wobei ein leerer Vektor immer die
Laenge 0 zugewiesen bekommt.

Das Programm SSIZE.M wird von den Programmen CONJSORT.M, FENSTER1.M,
FENSTER.M, FENSTERF.M, FENSTERI.M, FENSTERS.M, FENSTERT.M und LLENGTH.M
benoetigt, und berechnet die Dimension einer Matrix, wobei eine leere Matrix
immer die Dimension 0 X 0 zugewiesen bekommt.

